Andes: Defining and Enhancing Quality-of-Experience in LLM-Based Text Streaming Services

Large language models (LLMs) are now at the core of conversational AI services such as real-time translation and chatbots, which provide live user interaction by incrementally streaming text to the user. However, existing LLM serving systems fail to provide good user experience because their optimization metrics are not always aligned with user experience. In this paper, we first introduce and define the notion of Quality-of-Experience (QoE) for text streaming services by considering each user's end-to-end interaction timeline. Based on this, we propose Andes, a QoE-aware LLM serving system that enhances user experience by ensuring that users receive the first token promptly and subsequent tokens at a smooth, digestible pace, even during surge periods. This is enabled by Andes's preemptive request scheduler that dynamically prioritizes requests at the token granularity based on each request's expected QoE gain and GPU resource usage. Our evaluations demonstrate that, compared to state-of-the-art LLM serving systems, Andes improves the average QoE by up to $4.7\times$ given the same GPU resource, or saves up to 61% GPU resources while maintaining the same high QoE.

==> figures/analyze_perf.py <==
import json
import os
import matplotlib.pyplot as plt
# from datetime import datetime
from collections import defaultdict
import numpy as np
# Initialize empty lists to store timestamps and latency_per_total_token values
 
from transformers import AutoTokenizer 
tokenizer = AutoTokenizer.from_pretrained("microsoft/Phi-3-mini-128k-instruct")

from qoe_tracker import QoETracker

# Read the log file and extract the data


FIG_DIR = 'fig'
def read_log(filename, log_data):
	with open(filename, 'r') as file:
		for line in file:
			try:
				log_data.append(json.loads(line))
			except json.decoder.JSONDecodeError:
				# print(line)
				continue

def cal_avg_std(latency_list, alpha = 1.5):
	# avg = sum(latency_list) / len(latency_list)
	med = np.median(latency_list)
	std = (sum([(x - med) ** 2 for x in latency_list]) / len(latency_list)) ** 0.5
	data = np.array(latency_list)
	Q1 = np.percentile(data, 25)
	Q3 = np.percentile(data, 75)
	IQR = Q3 - Q1
	pause_threshold = Q3 + 1.5 * IQR
	pause_list = [l for l in latency_list if l > pause_threshold]
	pause_duration = sum(pause_list) - len(pause_list) * med
	pause_times = len(pause_list)
	return med, std, pause_duration, pause_times

def get_token_latency(time_list): 
	latency_list = []
	for i in range(len(time_list) - 2):
		latency_list.append(time_list[i+2] - time_list[i+1])
	return latency_list

def cal_input_len(input, tokenizer):
	return  len(tokenizer.tokenize(input))

def find_first_positive(my_list):
	first_positive = 0
	for number in my_list:
		if number > 0:
			first_positive = number
			break  # Exit the loop as soon as a positive number is found
	return first_positive


def cal_pause_duration(latency_list):
	# sum up all pause > 1s
	pause_duration = 0
	pause_times = 0
	anchor_time = anchor_len = 0 
	for i in range(len(latency_list) - 1):
		if latency_list[i] > 5:
			pause_times += 1
		if latency_list[i] > 1:  
			p = sum(latency_list[:i+1]) - anchor_time - (i-anchor_len) * 0.25
			if p > 0:
				pause_duration += p
				anchor_time = sum(latency_list[:i+1])
				anchor_len = i
	return pause_duration, pause_times

def process_results(log_data, alpha = 3):
	
	avg_token_latency_list = [] 
	pause_duration_list = []
	pause_times_list = []
	# first_token_latency_list = [] 
	first_chunk_latency_list = []
	input_len_list = []
	output_len_list = []
	total_latency_list = []
	thpt_list = []
	
	error_rate = 0 

	for entry in log_data: 
		if "time_list" in entry: 
			# timestamp_str = entry["timestamp"]
			output_len = len(entry["time_list"])

			if 'input_len' not in entry:
				if 'input' not in entry:
					continue
				input_len = cal_input_len(entry['input'], tokenizer)

			else:
				input_len = entry["input_len"]
			input_len_list.append(input_len)
			output_len_list.append(output_len)
			
			if 'latency' not in entry:
				latency = get_token_latency(entry["time_list"])
			else:
				latency = entry["latency"]
			
			if len(latency) < 2:
				continue
			ttft = entry["time_list"][1] - entry["time_list"][0]
			chunk_size = min(100, input_len)
			first_chunk_latency_list.append(sum([ttft]+latency[:chunk_size]))

			total_latency = entry["time_list"][-1] - entry["time_list"][0]
			if total_latency > 0: # TODO: remove this
				total_latency_list.append(total_latency)
				thpt_list.append(total_latency / output_len)
				
			avg_token_latency, std_token_latency, pause_duration, pause_times = cal_avg_std(latency[1:], alpha)
			avg_token_latency_list.append(avg_token_latency) 
			pause_times_list.append(pause_times)
			
			# if ttft > 0:
			# 	first_token_latency_list.append(ttft)
			# else:
			# 	first_token_latency_list.append(find_first_positive(latency))

			pause_duration, pause_times = cal_pause_duration(latency)
			pause_duration_list.append(pause_duration)
			# timestamp = datetime.strptime(timestamp_str, "%Y-%m-%d %H:%M:%S.%f")
			# hour_key = timestamp.replace(minute=0, second=0, microsecond=0)
			# hourly_averages[hour_key].append( output_tokens/ sum(latency))
		elif 'error' in entry:
			error_rate += 1


	metric_dict = {}
	metric_dict['avg_token_latency'] = avg_token_latency_list
	# metric_dict['cv_token_latency'] = cv_token_latency_list
	metric_dict['pause_duration'] = pause_duration_list
	metric_dict['pause_times'] = pause_times_list
	# metric_dict['first_token_latency'] = first_token_latency_list
	# metric_dict['error_rate'] = error_rate / len(log_data)
	metric_dict['input_len'] = input_len_list
	metric_dict['output_len'] = output_len_list
	metric_dict['total_latency'] = total_latency_list
	metric_dict['avg_thpt'] = thpt_list
	metric_dict['first_chunk_latency'] = first_chunk_latency_list
	short_results = f'avg thpt: {np.mean(thpt_list) :2f}'
	# with open('thpt.log', 'a') as f: 
	# 	f.write(short_results + '\n')

	return metric_dict
 
def plot_over_hour(hours, averages):
	plt.figure(figsize=(10, 5))
	plt.plot(hours, averages, marker='o', linestyle='-')
	plt.title("Average Latency per Output Token Over Time")
	plt.xlabel("Time (Hourly)")
	plt.ylabel("Average Latency per Output Token")
	plt.grid(True) 
	plt.show()

def plot_cdf_per_request(metric_list, file_name, metric_name ):
	# Sort the data
	data_sorted = np.sort(metric_list)
	cdf = np.linspace(0, 1, len(data_sorted))
	plt.figure(figsize=(8, 4))
	plt.plot(data_sorted, cdf, marker='.', linestyle='none')

	top90 = np.percentile(data_sorted, 90)
	top50 = np.percentile(data_sorted, 50)
	top10 = np.percentile(data_sorted, 10)

	plt.axvline(top90, color='red', linestyle='--', label=f'Top 90%: {top90:.5f}')
	plt.axvline(top50, color='green', linestyle='--', label=f'Top 50%: {top50:.5f}')
	plt.axvline(top10, color='blue', linestyle='--', label=f'Top 10%: {top10:.5f}')
	plt.title(f'{file_name}')
	plt.xlabel(f"{metric_name}")
	plt.ylabel("CDF")
	plt.grid(True)
	plt.xlim(xmin=0)
	plt.ylim((0, 1))
	plt.legend()
	plt.savefig(f'{FIG_DIR}/{file_name}-{metric_name}.png')
	plt.show()

def plot_pdf_per_request(metric_list, file_name ):
	plt.figure(figsize=(8, 4))
	num_req = 0
	for k in metric_list: 
		if k == 'input_len' or k == 'output_len':
			data = metric_list[k] 
			plt.hist(data, bins=40, alpha=0.7, label=k) 
			avg = round( sum(data) / len(data), 2)
			plt.axvline(avg, color='red', linestyle='--', label=f'{k} Avg: {avg:.5f}')
			num_req = len(data) 

	plt.xlabel(f'Length - {num_req} request')
	plt.ylabel('PDF ')
	plt.legend()
	plt.title(f'{file_name}')
	plt.savefig(f'{FIG_DIR}/{file_name}-len-distribution.png')

class ThptTracker:
	def __init__(self) -> None:
		self.time_token_thpt = defaultdict(int)
		self.granularity = 10
		# self.output_len = 0
		self.req_counter = 0
	
	def add_tokens(self, timelist):
		# self.output_len += len(timelist)
		self.req_counter += 1
		for t in timelist:
			self.time_token_thpt[t//self.granularity] += 1
	
	def plt_thpt_time(self, file_name):
		def find_saturate_thpt(thpt_list):
			
			start_id = end_id = -1
			for i in range(1, len(thpt_list)):
				if thpt_list[i] < thpt_list[i-1]:
					start_id = i-1
					break
			for i in range(1, len(thpt_list)):
				if thpt_list[-1-i] < thpt_list[-i] - 1:
					end_id = len(thpt_list) - i + 1
					break

			res = [i for i in thpt_list[start_id:end_id] if i > 100]
			
			return res[:len(res)]
				 
		x = list(self.time_token_thpt.keys())
		x = (np.array(x) - x[0]) * self.granularity
		y = np.array(list(self.time_token_thpt.values())) / self.granularity
		saturate_thpt = find_saturate_thpt(y)
		avg_thpt = sum(saturate_thpt) / max(1, len(saturate_thpt)) 

		x = list(self.time_token_thpt.keys())
		x = (np.array(x) - x[0]) * self.granularity

		makespan = (x[-1] - x[0]) * self.granularity
		return self.req_counter / makespan
	
def plot_scatter(x_list, y_list, file_name):
	plt.figure()
	# sample 5% data points
	x_list = np.array(x_list)
	y_list = np.array(y_list)
	idx = np.random.choice(len(x_list), int(len(x_list) * 0.08), replace=False)
	x_list = x_list[idx]
	y_list = y_list[idx]	
	plt.scatter(x_list, y_list)
	plt.xlabel('Total Length')
	plt.ylabel('QoE')	
	plt.savefig(f'{FIG_DIR}/{file_name}-len-qoe.png')

def plot_arrival_histogram(time_list, file_name):
	plt.figure()
	# sample 5% data points
	time_list = np.cumsum(time_list)
	plt.hist(time_list, bins=40, alpha=0.7, label='Arrival Time') 
	plt.xlabel('Time')
	plt.ylabel('Frequency')
	plt.legend()
	plt.title(f'{file_name}')
	plt.savefig(f'{FIG_DIR}/{file_name}-arrival-histogram.png')


def plt_accumulate_token_over_time(log_data, file_name):
	plt.figure() 
	total_tokens = 0 
	qoe_list = []
	ttft_list = []
	pause_list = []
	thpt_tracker = ThptTracker()
	total_pause = 0
	total_len_list = []

	for i, entry in enumerate(log_data): 
		if "time_list" in entry:
			time_list = entry["time_list"]
			latency = get_token_latency(time_list)
			pause_duration, pause_times = cal_pause_duration(latency) 
			pause_list.append(pause_duration)
			total_pause += pause_times

			total_tokens += len(time_list)

			request = QoETracker(entry['qoe'])
			qoe = request.get_QoE( list(np.array(time_list) - time_list[0])[1:] )
			qoe_list.append(qoe)
			ttft_list.append(time_list[1] - time_list[0])
			thpt_tracker.add_tokens(time_list[1:])
			input_len = cal_input_len(entry['input'], tokenizer)
			total_len_list.append( len(time_list) + input_len ) 

			if  len(time_list) % 10 == 0:
				group_time = np.array(time_list) - time_list[0]
				y = np.arange(1, len(time_list)+1)
				plt.plot(group_time, y, linestyle='-', markersize=1)  
			
	avg_qoe = sum(qoe_list) / len(qoe_list)
	# error = np.std(qoe_list, ddof=1)  
	# qoe_25th = np.percentile(qoe_list, 25)
	# qoe_75th = np.percentile(qoe_list, 75)

	perfect_qoe = sum([1 for q in qoe_list if q >= 0.99]) / len(qoe_list)
	# avg_pause = sum(pause_list) / len(pause_list)
	avg_thpt = thpt_tracker.plt_thpt_time(file_name)

	log_results =	f'>>>>>>>>>> {file_name[:-5]}. ({len(log_data)} requests) <<<<<<<<<< \n' + \
					f'Avg response {total_tokens/len(qoe_list):.2f} \n' + \
					f'Avg Qoe: {avg_qoe:.2f}, Perfect Qoe: {perfect_qoe:.2f}. ' + \
					f'Throughput: {avg_thpt:.5f} req/s. Avg TTFT: {sum(ttft_list) / len(ttft_list) :.2f}.  Pause frequency: {total_pause/len(log_data):.2f}. '
					
	short_results = f'Avg Qoe: {avg_qoe:.2f}, Perfect Qoe: {perfect_qoe:.2f}. Throughput: {avg_thpt:.5f} req/s. TTFT {sum(ttft_list) / len(ttft_list) :.2f} s. Pause frequency: {total_pause/len(log_data) :.2f}. Avg response {total_tokens/len(qoe_list):.2f}. '
	with open('results.log', 'a') as f: 
		f.write(f' >>>>>>> {file_name} ({len(log_data)} requests) <<<<<<<<<\n')
		f.write(short_results + '\n')

	x = np.linspace(0, group_time[-1], 100)
	xmin = 0
	plt.plot(x + xmin, 5.1 * (x - 1), linestyle='--', markersize=2)
	# plt.plot(x, 3.78 * (x - 1), linestyle='--', markersize=2)
	
	plt.xlabel('Time (s)')
	plt.ylabel('Accumulated Tokens')
	plt.title(log_results)  

	plt.show()
	plt.close()
	# plot_arrival_histogram(log_data[0], file_name)
	# plot_scatter(total_len_list, qoe_list, file_name)
	print(log_results)
	# print(f'ttft={ttft_list}')
	# print(f'qoe={qoe_list}')
	return {'qoe': qoe_list, 'ttft': ttft_list}
		 
def plot_cdf_together(log_dict, file_name ):
	# Sort the data
	
	metric_names = []
	error_rate = {}
	for key in log_dict:
		metric_names = log_dict[key].keys()
		break 
	
	if 'input_len' in metric_names:
		for log in log_dict:
			plot_pdf_per_request(log_dict[log], file_name)
			break

	for metric in metric_names: 
		if metric == 'error_rate':
			for log in log_dict:  
				error_rate[log] = log_dict[log][metric]
			continue

		if 'len' in metric:
			continue 
		plt.figure(figsize=(5.4, 4), constrained_layout=True)
		xmin = 0
		xmax = 10e6

		res = []
		for log in log_dict: # different log file  
			data_sorted = np.sort(log_dict[log][metric])

			avg_data = sum(data_sorted) / len(data_sorted) 
			xmin = max(xmin, np.percentile(data_sorted, 0.1))
			xmax = min(xmax, np.percentile(data_sorted, 99.9))
			cdf = np.linspace(0, 1, len(data_sorted))
			date_time =  (log.split('-')[5] + '-' + log.split('-')[-5]  )
			plt.plot(data_sorted, cdf, label=f'{date_time}, avg: {avg_data:.2f}')
			res.append(list(data_sorted)) 

		plt.title(f'{file_name}')
		plt.xlabel(f"{metric}")
		plt.ylabel("CDF")
		plt.grid(True)
		plt.xlim( (xmin, xmax))
		plt.ylim((0, 1))
		plt.legend()
		plt.savefig(f'{FIG_DIR}/{file_name}-{metric}.png')
		  

def read_all_files(directory = '.'): 
# List to hold the contents of each text file
	file_list = [ 	]

	# Iterate over all files in the directory
	for filename in os.listdir(directory):
		# Check if the file ends with '.txt'
		if filename.endswith(".json"):
			# Construct the full path to the file
			file_path = os.path.join(directory, filename)
			file_list.append(file_path)
			
	# text_files_contents now contains the contents of all the text files in the directory
	# print(file_list)
	return file_list

def analyze_one_trace(file_name):
	log_data = []
	read_log(file_name, log_data) 
	qoe_dict = plt_accumulate_token_over_time(log_data, file_name)
	metric_dict = process_results(log_data)
	metric_dict.update(qoe_dict) 
	return metric_dict

if __name__ == "__main__":
	dir = './' # 'past/'
	file_list = [
'2024-10-13 23:16-microsoft-Phi-3-mini-128k-instruct-arxiv-gamma*49-0.5(10)-day--1-fcfs.json',
'2024-10-13 23:20-microsoft-Phi-3-mini-128k-instruct-arxiv-gamma*49-0.5(10)-day--1-qoe-avg.json',
'2024-10-13 23:24-microsoft-Phi-3-mini-128k-instruct-arxiv-gamma*49-0.5(10)-day--1-qoe-min.json',
	]
	if not file_list:
		file_list = read_all_files()

	log_dict = {}
	for file in file_list:
		file = dir + file
		metric_dict = analyze_one_trace(file)
		log_dict[file] = metric_dict 

	plot_cdf_together(log_dict, ''.join(file_list[0].split('-')[3:9]))#





==> figures/jw.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "33c90347-8654-4513-a5cf-22fd8ef46cf0",
   "metadata": {},
   "outputs": [],
   "source": [
    "from __future__ import annotations\n",
    "\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "plt.rcParams.update({'font.size': 20})\n",
    "plt.rcParams['font.family'] = 'Arial'\n",
    "mpl.rcParams['lines.linewidth'] = 2.3\n",
    "mpl.rcParams['lines.markersize'] = 8\n",
    "mpl.rcParams['svg.fonttype'] = \"none\"\n",
    "mpl.rcParams['svg.hashsalt'] = \"42\"\n",
    "mpl.rcParams['pdf.fonttype'] = \"42\"\n",
    "mpl.rcParams['ps.fonttype'] = \"42\"\n",
    "\n",
    "SYS_NAME = 'Sedna' # 'Andes'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "60c9d8ae-87d3-4487-afe9-a99f41d2b35f",
   "metadata": {},
   "outputs": [],
   "source": [
    "def make_arrow_axis(ax):\n",
    "    ax.set_xticks([])\n",
    "    ax.set_yticks([])\n",
    "\n",
    "    ax.spines['top'].set_color('none')\n",
    "    ax.spines['right'].set_color('none')\n",
    "    ax.spines['bottom'].set_position(('data',0))\n",
    "    ax.spines['bottom'].set_linewidth(1)  \n",
    "    ax.spines['bottom'].set_capstyle('projecting')\n",
    "    ax.plot((1), (0), ls=\"\", marker=\">\", ms=10, color=\"k\",\n",
    "           transform=ax.get_yaxis_transform(), clip_on=False)\n",
    "    ax.spines['left'].set_position(('data',0))\n",
    "    ax.spines['left'].set_capstyle('projecting')\n",
    "    ax.spines['left'].set_linewidth(1)  \n",
    "    ax.plot((0), (1), ls=\"\", marker=\"^\", ms=10, color=\"k\",\n",
    "           transform=ax.get_xaxis_transform(), clip_on=False)\n",
    "    ax.xaxis.set_ticks_position('none') \n",
    "    ax.yaxis.set_ticks_position('none')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "a4f4319e-c9e3-46ac-b990-a0870cc53e20",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA+0AAABxCAYAAACgC0K2AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjkuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8hTgPZAAAACXBIWXMAAA9hAAAPYQGoP6dpAABPxklEQVR4nO3dd3QU1dsH8O9uyqYXWkIoAUIvUqQF4YWACFJCkyZNAYUfCChNBJGOFFEEFBQUIlVUDEqRXoTQa+gQEhISCKRAQhJCyvP+kTPX3ezMZje7mwLP55w9J5mZO3On3XufKXdURERgjDHGGGOMMcZYkaMu7AwwxhhjjDHGGGNMHgftjDHGGGOMMcZYEcVBO2OMMcYYY4wxVkRx0M4YY4wxxhhjjBVRHLQzxhhjjDHGGGNFFAftjDHGGGOMMcZYEcVBO2OMMcYYY4wxVkRx0M4YY4wxxhhjjBVRtvlNmJ2djczMTGRnZ1syP4wxxhhjjDHG2EtFrVbD1tYWarXp981NDtqfPn2KpKQkpKamcsDOGGOMMcYYY4wZQa1Ww8nJCW5ubnB3dzc6nYqIyJgJiQixsbFITEyEk5MTXFxc4ODgALVaDZVKle+MM8YYY4wxxhhjLysiQnZ2Np4/f45nz54hNTUVnp6e8PLyMiqWNjpoT0hIQGxsLLy9veHp6Wl2xhljjDHGGGOMsVdNYmIiHj58CC8vL5QoUSLP6Y16oJ6I8OTJE7i6unLAzhhjjDHGGGOM5ZOnpydcXV3x5MkTGHMP3aigPTMzE+np6SY9d88YY4wxxhhjjDF97u7uSE9PR2ZmZp7TGhW0Z2VlAQBsbfPd2TxjjDHGGGOMMcbwX2wtxdqGmNTfPHc4xxhjjDHGGGOMmceU2Nr0j8QxxhhjjDHGGGOsQHDQzhhjjDHGGGOMFVEctDPGGGOMMcYYY0UUB+2MsSLJmE45GGOMsaIgOzu7sLPAGHuJcdBeTKxbtw4qlQoqlQqHDx82OX1ERIRZ6a1BO0/r1q0za14JCQlYtmwZOnbsiHLlykGj0cDZ2RlVq1ZF//798ddffxn1DURWNOzfvx8dO3bUG659HkRERBR8xkxw+PBhkdf8/GbOnGnRc6SgzJw5U+RZW3FcF8ZY8TRixAhR3rz33ntWXdadO3fQvn17REZGWnU5ptCuf0xt81WqVEmxXrKxsYGzszN8fX3RuXNn/Pzzz0hJSbHOSgBo06YNVCoV2rRpozO8OLUFrEXaNvn9AcB7770HlUqFSpUqFe7KmEC7jaStOK6LqThoZ8VaVlYWFixYgIoVK2LcuHHYs2cPYmJi8OLFC6SmpiIsLAxbtmxBt27d0Lx5c9y9e7ews8zy8OOPP6J9+/a4fft2YWeFMcZYMZOWloYtW7aI/7du3YrExESrLOvy5cuoV68e9u/fb5X5FzXZ2dlITU1FZGQkdu3ahWHDhqFOnTo4cuRIYWeNsZceB+2s2Hrx4gW6deuGzz77DCkpKahRowaWL1+O0NBQxMfHIywsDLt27UKXLl0AAKdPn0bz5s1x586dQs45MyQmJkZxnJubG/z8/ODn5wc7O7sCzJXpWrVqheTkZNlfy5YtAQAVK1ZUnGbq1Kmws7MT6+vm5lbIa2Sel2ldGGNF1++//46kpCRUrVoVJUuWRFpaGoKCgqyyrISEBDx//twq8y5sLVu21KuXEhMTERUVhcOHD+Pjjz+Gvb097t27h7fffhsnTpwosLwVp7aAtezevVu27bBr1y4xzapVqxTbGADg5eUFPz+/l+Lu9Mu0LkpsCzsDjOXXqFGjsHPnTgBA//79ERQUpFN4lyhRAlWqVMHbb7+NzZs3Y8CAAXj8+DF69+6Nc+fOQa3ma1bFTc+ePdGzZ8/CzoZRbGxs4OLiojgOyHnMS2kaAChXrtxLc5HpZVoXxljR9fPPPwMAWrdujezsbKxduxY//PADPv7448LNWDGjVId5eHigfPnyaN26NXr37o233noLKSkpCAwMxJ07d+Du7m71vBWntoC1ODo65jlco9EYbGMsXLgQCxcutHjeCsPLtC5KOGphxdKRI0fw008/AQA6duyIDRs2GLza2r9/f4waNQoAcPHiRWzevLlA8skYY4yxghEeHi4e1e7QoQP69u0LALhx40aR6c/nZdKiRQusWLECABAXF4clS5YUco4Ye3lx0P4SSU5OxldffYVGjRrBzc0NJUqUwNtvv210RRUZGYlPPvkEtWrVgrOzM1xdXVG/fn18/vnniI+PN5j23r17+Oyzz9C0aVOULl0adnZ28PT0RIMGDTBx4kTcv3/fAmv4nwULFgAA1Go1Fi9ebNRd82nTpsHW1hbVq1dXXJ/Lly/jgw8+QNWqVeHo6Ah3d3c0atQI06dPV0wjdbwldZSyZ88edOnSBWXKlIGDgwP8/PwwduxYREdHK+Ztz5496N27N8qVKwd7e3t4enri9ddfx9SpU/Hw4UO96Y3tZCavDjvee+89EBF+/vln+Pv7w83NDZ6enmjZsiX++OMPMX1UVBRGjhyJihUrQqPRoEKFChgxYgRiY2MVt0fz5s0BAFu2bEHz5s3h6uqK0qVLo1WrVtiwYQMyMzN10kkdy8yaNQtAzjGVex2N6Xxm586d6NGjB3x8fGBvb49SpUohICAAq1atQkZGhmwaqUOXmTNnIjs7G6tWrYK/vz88PDzg7OyMhg0bYuHChUhLS1Pc1tZgqPM2qbOgdevW4dmzZ5gxYwZq1aoFR0dHeHt7o2fPnrhw4YKYPiQkBN27dxfHZa1atTBv3jzFbQIA8fHxmD59Oho0aAA3Nzc4OTmhZs2a+PjjjxEVFWWVdUlPT8fChQvRsGFDuLq6ws3NDf7+/li1apXeMaONiLB582Z06tQJXl5e0Gg0KFu2LHr06IHdu3eblFfGWPG0du1aEBEcHBzQqVMnvPnmm/D29gaQ86hwXpKTk7FixQq88cYbKFOmDDQaDSpXroyhQ4fi2rVrYjqpPAsICBDDKleurFPfmltPS65evYpx48ahQYMGKFGiBOzs7FCyZEk0a9YMM2fOREJCQt4bxoqGDBmCGjVqAAC+++47xV70r127hg8//BB+fn5wdHSEh4cHmjZtikWLFiE1NdWkZcq1BRYvXiw6yzP0ml14eLhIu379er3xu3fvRq9eveDj4wONRoPSpUujY8eO2Lx5s2KHxtL89u/fj40bN6J69erQaDQoX748Jk2ahKpVq8p2qJfbnDlzoFKpUKpUKYN1s6Uodd4mbV9p+JEjR9C1a1eUKVMGzs7OqFOnDhYuXCjq5LS0NMyZMwe1a9eGo6MjSpYsicDAQJw/f97g8vOzrc1dl9OnT6Nv375imRUqVMD777+PGzduGJy/OTGSxZAR0tLS6Nq1a5SWlmbM5MwK1q5dSwAIAB06dEhvfFhYGFWrVk1Mo/1TqVQ0ceJEg+k3b95MDg4OsukBUMmSJenff/+VzduaNWvIzs5OMS0A8vDwoPPnz+ukCw8PF+PXrl1r9LZISEggGxsbAkAtW7Y0Oh0R0dOnTxXHzZo1i9RqteI6eHp60v79+/XSzZgxgwBQ69atadq0aQbTh4aG6qU3lAYAubm5UUhIiE6aQ4cOGdyfEmmaGTNm6AwfMmQIAaBBgwZRr169FJf9/fff04kTJ8jT01N2fJUqVejJkyey26NZs2b02WefKc67Y8eOlJKSItJpH+O5f9I6ak8THh6us9yUlBTq1q2bwW1Zr149ioiI0NtOrVu3JgA0ZcoUateunWL6hg0bUnJysuL2Npa0PF9fX4PTGTpHfH19CQAtWLCAatSoIZtfJycnOnv2LH3//ffinMn969Wrl+yyDx48qLjfAZCjoyP9/vvveumk/Z+7ejFmXZYsWUKvvfaawWMmMzNTb5mJiYkUEBBgcN8PHDiQ0tPTDW5vxljxlZWVRRUrViQA1Lt3bzF8/PjxBIDs7e0pNjZWMf3ly5fJz89PsQyxt7enjRs3EpFueZb7J9W35tbTREQzZ84klUplsGyrUKECRUZG6qQzdtlypPK4devWRqeZPn26WN7Zs2f1xi9ZskSxDgJAlSpVoqtXr+qlk+rK3HmRawvcv39ftOG++eYbxbzOnTuXAJCzszM9e/ZMDH/+/Dn169fP4LZu3769bDtSGj9y5Ei9NPPnzxf1olqtpujoaMW81apViwDQqFGjFKfJi/a+z6ttLbUFc7dFpO3r6+tLX3/9teIx2LdvX3r8+DHVq1dPdryDgwOdPn1ab7mW2NZK7VpD67Jq1SrF41Cj0dCBAwdkt5M5MVJeTImxOWgvJgwF7enp6VS9enXRkF60aBFFRETQw4cPaf369eTj46NzcOVOv3fvXlHQ1a9fn/7880+KjY2lmJgY2rJli7gY4OrqSrdu3dJJe/r0aXEyN27cmHbs2EH37t2jhw8fUkhICA0ePFgsNyAgQCdtfoP23bt3i3Sff/65KZtR0ZIlS8Q8GzVqRH///TfFxsZSZGQkrVy5kkqXLi0KoAsXLuiklQpjJycnAkD+/v60Z88eiouLo5s3b9KYMWMUt0FISIgYN2DAADpz5gw9evSIwsLC6PvvvycXFxcCQDVq1KCsrCyRzlJBu1QI9erVi86ePUsPHjyg3377jTw8PAjIudBQpkwZKl++PG3atIkePnxIYWFhNHr0aDHvefPmGdwelStXpm3bttGjR4/o8uXLYtlAzkUDSUZGBiUnJ4tAv2LFipScnEzJyckiUDMUtAcGBopxffr0oRMnTlB8fDxdu3aNpkyZQra2tgSAqlevrlcRSA0DKc9Dhgyhc+fOUXx8PJ08eZLefPNNMe9Zs2Ypbm9jWTJod3BwIBsbG/r888/p9u3bdO/ePZo/f744L6tWrUpqtZpatGhBhw4dori4ODp79iy1adNGzPv48eM68w4NDSVHR0ex/9avX0/379+nR48e0c6dO6lx48YEgGxtbenYsWM6ac0J2p2cnEitVtP48ePpypUrFBcXRwcPHqSGDRuKtEFBQTppMzMzxfa0tbWlTz/9lK5cuULx8fF08eJF+uijj8S2GDFiRN47hzFWLO3Zs0eUEzt37hTDL168KIZ/+eWXsmkTEhLI29ubAJCLiwstWrSI7ty5Qw8fPqQ///yTqlatSkBO4H716lXKzs6m5ORk2rVrl5j31atXKTk5WVwcNLee/u2333QCmIMHD1J0dDRFR0fTwYMHqXPnzmL8+++/r5O2oIP24OBgsbxly5bpjFuzZo0Y16ZNG9q7dy89fvyYIiMjafXq1WK7ly9fnh4/fqyT1pSgnYhEXd2sWTPFvNapU4eAnAu52gYOHCjm+cEHH9C5c+coISGBrl27RtOnTyd7e3sCQG+//TZlZ2frpNVuY9etW5dCQkLowYMHtHHjRoqJiaHbt2+L8V9//bVsvs6fPy+myX2jxhSWDNrt7e1JpVJRgwYNaPfu3RQbG0vHjx/XCdJr1KhBGo2GFixYQHfv3qWHDx/Sd999RxqNRhy7uVliW5satGs0GrKxsaHatWvTH3/8QbGxsRQeHk6zZs0Sgbyfn5/e8syJkYxR6EF7UlISxcTEGP1LTU3Vm8eTJ09Mmsfz58/15pGQkGDSPF68eKE3j/j4eKPSJiUlGbVt8stQ0P7111/LVlSS8PBwEYTlTp+ZmUmVKlUiANS0aVPZfRwfHy8K8a5du+qM6927NwGg0qVLU0JCgmzeu3fvTkDOFUbtfZ3foH358uUi3YYNG4xOp+Thw4ciWGvZsqXsNrh9+7a469i0aVOdcdpBSvPmzWWPoz59+hCQ89SDdqUkPQFRtWpVvYKCiGjdunVi3ufOnRPDLRW0A6CePXvqpVu0aJEY7+TkRGFhYXrTNGvWjAD9CxHa28PHx4diYmL00kpBv0ql0nsCQ0ovF9AqVdR///23GD5x4kTZbfH777+LaSZNmqQzTmoYAKAJEybopX3+/DlVqFBBVMjmsmTQDoC+/fZbvbSdOnUS4+vXr69XRiYkJIiLNrkvRLRq1UoE7HFxcXrzTktLo6ZNmxIAeu2113TGmRO0A6Dly5frLe/Ro0fk7OxMAKhLly4643766SeR9o8//tBLS6R7UU77PGKsIGRmZprUFnkZf3JPyFha3759CQB5e3vrLa9+/fqiTJOra8eOHSsu/OW+iEmUU365ubkRABo6dKgYrl0X576QbG493aRJEwJAderUkW3jZmVlUaNGjQgAlS1bNl/LlpOfoP3ChQtiedOmTRPDnzx5Qq6urgSAunfvrnPzQaK9bceMGaMzztSg/ZdffhHD7969q7esS5cuifF79uwRww8cOCCGL1myRHYd//jjD8W6RhquVqvp5s2bsun9/f1l25ASqT3o5+cnO95YlgzagZwbKLljnNOnT+tcqNiyZYvevCdPniyCZe12saW2talBO5DzdKjc3Xspr4DukyLmxkjGKPSgXbvRZsxPrqGlfXfSmJ9coTRgwACT5nHp0iW9eWg3fA395B5rsiRDQbt010vuapbkyy+/lE2/Y8cOMfzgwYOK6VevXk1ATpD14MEDMXzp0qU0bNgw2Ya29jTSMu7fvy+G5zdolx5tAkD//POP0emUaF/0kHt8XaK9Htontfbxvm3bNtm02hXJmTNnxHDpOPf29pa98JOSkkLbt2+n0NBQnUrbkkH7qVOn9NKdOHFCjB88eLDsvMeNG0dAzp1rbdrbQ2m/JicniyAsdwCdn6BdustetmxZ2YsmEukCkru7u06jTmoYqNVq2SCViGjo0KEE5DxSZy5LBu2urq6UkZGhl1b7nP/5559l5y81ZD/88EMx7MqVK3mmIyLat2+fmO7kyZNiuDlBe8mSJWXXhYiobdu2BOQ0YLVJ5d///d//KeY1MzNTLGPkyJGK0zFmDTExMSa1RV7Gn9zFW0tKSEgQd/bkLrxq1/O7d+/WGZeVlUVeXl4EgN577z3FZUyYMIGaN2+uU2dZK2jPysqiWbNm0eDBg+nXX39VTPvxxx8TkHOxIT/LlpOfoF37TrJ2GbtixQoxXO7iv0R6TTB3fWZq0P7s2TPRtpg/f77ecj799FPRVtBuA7zzzjsE5DymL3dhQfLGG28QkPOqljYpLw0bNlRM+/333ytui+zsbHFj4IsvvlCchzEsHbQvXLhQNq100V+pHfPnn3/Knv+W2tb5CdqVnnI4evSomOa3334Tw82NkYxhSozNHdEVc0+fPsW5c+cAAG+//bbidN27d5cdrt05St26dfHs2TPZX+PGjQEARITjx4+LNOPGjcOaNWvw0Ucfyc7/9u3bOp23GOpIyljanc69ePHC7PlJPc3WqFEDdevWVZyuT58+emlya9asmezwMmXKiL+1O1z5v//7PwDAw4cP8frrr2PJkiU6nWE4OTkhMDAQdevWhUajMWJtTGNnZ4eGDRsazG+jRo1k00rf2k5PT5cdb2Njg969e8uOc3FxER347N+/36Q8y5H2R2BgoMGvCEg9CT99+hSXLl3SG+/n54eSJUvKppW2iakd5ljb66+/Dltb/a935ncfapcJ9erVUywT6tevLz5dd+zYMUusCho1aiS7LoD89k9OThYd3TRq1Egxr2lpaWjatKlF88oYKzo2bdokyrEhQ4bojR8wYIAoW3J3SHflyhXRqWqXLl0Ul/HVV1/hxIkTWLRokaWyrUitVuOLL75AUFCQTttDkp2djStXriA8PByAZdpW5tCuQ1Qqlfhbqk9KlSqFMmXKKJbRUvmcnJwsWzcby9nZGT169ACQ0wmuNiISw/r37y/qL+C/NkTDhg2RmpqqmE9/f38AOR27EpHe8uXaU5K+ffvC3t5eNm///vuv6Nx14MCBJq2ztSm1a0uXLg1AeZ2l9gWge3xYaltbcl2U2ujmxkiWxt9pL+aio6PFwVy1alXF6apXrw4bGxtkZWXpDL979674W/ugNUSu1+inT59i//79CA0NRVhYGMLCwnD9+nU8efJEZzpLnHhSQQHkfGLEXNL61KpVy+B0ZcuWhYeHB548eYLIyMg886ZNO+DW7lm1Z8+e6N69O4KDg3H79m1MnDgREydORMWKFdGhQwd07doVHTp0EAW9pbm7u8sGudoXRpS+uZpXj/2VK1eGs7Oz4vhq1aoBgNlfFkhOTsbTp08B5L0PtcdHRkbqBbNK+w/4bx9aqvKwlFKlSskOz+8+1C4TmjRpYlQeTO1JXokx21/7/ImIiBD/L126FEuXLs1zGZbKK2Os6JC+zS714H7lyhW9aRo3boyTJ09ix44diI6ORrly5QBA58su1atXL5gMmyA2NhYHDhzAtWvXEBYWhjt37uD69etISUkp7KwJUh0M5HzHXSLVJ3FxcXB1dTVqXlFRUXj99dfznZfBgwdjw4YNuHz5Mq5fvy7q/ZCQENy7dw8AMGjQIDF9cnIyHj9+DAD4888/jcpnUlISnj59qrOugOE6rESJEujUqROCg4OxefNmTJ06VYzbtGkTgJygUmobFRV5tTFMaV9Yclvnh6ltdEvFSJZilaB9woQJGDFihNHTy+2IOXPm4LPPPjN6HiVKlNAbtnz5cixevNjoecgdmOvXr1e8k6jNxcXF6OVYknZQ7OTkpDidWq2Gi4uLTsEK5JwMptJOk52djZkzZ2Lx4sV4/vy5znR2dnbw9/eHp6cndu3aZfJylGgHXmFhYSalzcrK0rm6Cvy3PsbsQ2dnZzx58gTPnj2THW/oLq8ctVqNP/74Az///DNWrVolnpqIjIzE6tWrsXr1apQuXRpLlizRqWQsxVBQba68CljpeM19TJpK+3jMax9qr6/cPjR1/xUFlt6H5pYJ5jB1+xdmXhkzVpkyZQx+gupVYGyDNz8uX74snrgJDw9HvXr1DE6flZWF1atXi0+saX8yzVA7qqA9f/4cn3zyCVavXq13w8XBwQEBAQHIysrC0aNHCymH/9EObqpUqSL+Lowyul27dvDx8UFMTAw2b96M2bNnA/gvMK5bty4aNGhg9vKSkpL02jkODg4G0wwaNAjBwcG4cuUKrl69ijp16iAjIwO///47gKJ3lx2wbBvDkts6P4p7G8MqQburq6vRV9SUuLu7K169MZanp6dZ6QH5iwFFiXb+8rrqKnfxQaqgvLy8ZL8Hnpfx48fj22+/BQDUrFkTgYGBeO2111CrVi3UqVMHGo0Ga9assWjQ3rhxYzg6OiItLQ379+/H3LlzjU7bq1cvREREICAgAIsXL4atra0I9JQCcW3JyckALFuIqdVqDB8+HMOHD8f9+/exZ88e7N+/H/v27UN8fDweP36MwYMHw8PDA127djV6vgX9TfHccl/EyU3a3kpXcY2lHajntQ+l/QdY94JFcabdaE1LS8uzEVKYtPO6cuVKjBw5shBzw5g8GxsblC1btrCz8dL66aefTE6zZs0aTJ8+HTY2Njp1QUG//mSonu7Xrx+2b98OIOc1qE6dOqFu3bqoXbs2atasCVtbW3z++edFImg/efKk+Ft61B34r4xu1qyZzjTWpFar8e677+Krr77Cli1bMHv2bGRmZuK3334DAL0bINr1yKeffooFCxZYLW+dO3eGp6cnEhMTsWXLFsyZM0e09WxtbdGvXz+rLbsoKMhtbQnmxkiWxu+0F3Ply5cXj6Bovwud24MHD2SDqIoVKwLIeXTJ1EetoqKisHz5cgBAjx49cOXKFSxcuBADBgxAo0aNxOMmlniEXZtGoxHB65kzZwyut7a4uDjs3bsXly5dwr///iveb/P19QUAXL9+3WD66OhocQVNSmNp5cuXx7Bhw7B582bExsZi06ZNYjsuW7ZMTKf9tIDSe/3x8fFWyaOxIiIiDD5KfvPmTQBApUqVzFqOm5ubuAKb1z7U7l/BWvuwuJPKBCBnHxpS2K8KVKhQQfxd1PPKGLO8Fy9eYOPGjQBy+oihnA6WFX9jxowBkFOf//333wB0yxFDT+9duHAB06dPx9q1a426KG5OPR0SEiIC9rFjx+Ls2bOYPXs2+vTpg7p164r2i6XbV/mRkZGBP/74A0DO6wnaTzpI9UlBl8+DBw8GkNOvUmhoKA4ePIjHjx+LgF6bh4eHeP/a2vnUaDSijwJp//75558AgA4dOph9E6OoK8htbQnmxEjWwEF7Mefi4oJWrVoBAIKDgxWn2717t+xwqSO0rKws7NixQzH9pk2b4OLigjp16oiOnE6dOiXe/Rg2bJjeY+eSAwcOiL+13xUxxyeffCLmN27cOKPSzJ49W1S02h3nSdvv5s2bsu/BSaSrtADQokULk/Msp0+fPqhSpQo+/fRTvXE2Njbo378/OnToAED3vTvtOwPS+0G5hYSEWCSP+fXs2TP8+++/suOePn0qOiPp3LmzzjjtTmyMoVKp0LJlSwDAX3/9hYyMDMVppX3o6uqa5yOUryqpTAD+a1TICQkJgZOTE2rUqKFzbhSkUqVKoXbt2gBy9r1SJZ+dnY06deqgXLlyVnnNhDFWOP766y8R+EqBmiHDhg0Tf0sd0tWvX188sfXPP/8opt20aRPmzp2LMWPGiMdsDdVX5tTT2sM//PBD2Wmys7Nx6NAhnf8Lw5o1a8RdyOHDh+tsE6k+iY2NxalTpxTn8eWXX8LDwwP169c3+bVHOfXq1UP9+vUB5BwjW7duBQC0adMG5cuX15lWuw2xb98+g09bdOzYEV5eXnjzzTfzHVRKdVBoaCgiIiLEk6hF8dF4SyvobW0uc2Ika+Cg/SUwdOhQAMCJEyewbt06vfEJCQninZ7cAgMD4eXlBQCYMmWKbMUSFxeHL774AikpKXj48KF4F0i7l2ftO5ja1q5dq9M7uCV6eweA5s2biwp67969GDRokMF5L1u2DCtWrACQ83i9dsN98ODB4hHg//3vf7JPJNy9exdz5swBkPM+lFIPlKZKTU1FeHg4NmzYIHvF/MWLF2Lb+vn5ieFVqlQRT1hIlZG2tLQ0fPnllxbJozk+/fRT2dcyJkyYgLS0NGg0GvTv319nnHRcmXKsSI2aBw8e6HTuoi04OFgEoYMHDy6W768XhCZNmohzfMGCBbh9+7beNGlpaRg/fjyeP3+O8PBwncchC9oHH3wAIOcpi6+++kp2mm+//RbXr19HTEyMCPIZY8Wf1AGdg4MD3nnnnTynr1+/vujkbO/evQgPD4etra0ImNatWyfbe3lkZCTWrFkDAHjnnXdEPaXdDspdZ5lTTxvTvpo1axZu3bqluPyCcPz4cUycOBFAzpOCH3/8sc74wYMHi6cFx4wZIxukhYWFYcmSJXj69CnS09N13ok3h9TO2759uwi4lC7aSvVIQkICJk+eLDvNn3/+ib179+LRo0fw8/Mz+QaD5I033hDrOHv2bMTExMDV1RXdunXL1/yKm4Lc1uYyJ0ayBg7aXwKDBg0SV4OGDx+OqVOn4s6dO4iLi8P27dvRokULREVFyR70Go1GPHYdERGBJk2a4JdffkF0dDRiYmKwbds2tG7dWlz5XLBggbgi3apVKzg6OgIAZs6cie+//x4RERGIjY3F0aNHMWTIEHFBQaL9TrG5vvvuOxE8b9iwAbVq1cKSJUtw/vx5xMXFISoqCtu2bUP79u0xbtw4EBHKly+P3377TeepgNKlS2PevHkAcj4H1bJlS+zcuROPHz/G/fv3sXr1arRo0QIJCQmwt7fHL7/8YrECZNKkSQCAmJgYBAQEYNu2bbh37x5iY2Nx5MgRdOnSBXfu3AEAjBo1SqTz8PBA27ZtAeRcRR49ejRu3bqF2NhY/P3332jRogUuXrxokY47zHHy5Em0bdsWR44cQUJCAi5cuIB+/fqJdxCnTJmCypUr66SRPrn28OFD7Nu3D4mJiXm+H9+1a1cEBgYCyPksT79+/XDq1CkkJCTg5s2bmD59ungkrUqVKpg/f76lV/Wl8t1338HW1hZPnjyBv78/VqxYgYiICDx69Ah79+5Fu3btxF2TSZMmFeqrBv/73//EJ2cmT56MYcOG4dy5c0hISEBoaCjGjx+PCRMmAMj5YsHYsWMLLa+MMcuJjo7G3r17AeQ0ro3tB2n48OEAch6//eGHHwAAM2bMQJkyZZCeno62bdti5cqViIqKQnR0NLZu3Yo2bdrgyZMncHFxER3YAdD5ROjmzZvx5MkT8RqdOfV0+/btRTvjo48+wsaNG3H//n3ExMRgz5496Nq1q97NGEu2r4Ccu4u5P22VkJCA8PBw7Ny5E8OHD0dAQABSU1Ph6OiI33//Xa8jPy8vL3HD48yZM2jevDm2bduG2NhYREZGIigoCG3atEFCQgJUKhW+/fZbi7WvBgwYABsbG5w5cwaxsbFwdHREr169ZKft1q2beOrvu+++Q/fu3XHs2DHEx8fj5s2bmDNnjnisvlSpUpgxY4ZZedO+SATk9LcktadfdgW9rc1hToxkFZb+8DuzjrVr1xIAAkCHDh3SGx8fH08tWrQQ0+T+LVy4kDQajWL6VatWkZ2dnWJ6lUpFM2bM0Eu3cuVKUqlUiuk0Gg1NmzZN/L9x40aRNjw8XAxfu3ZtvrZLcnIyDRkyxGAepF9AQABFRkYqzmvmzJkG51O6dGnat2+fXroZM2aIaZQcOnRIcf8tWLDA4HLVajXNmzdPb55XrlyhEiVKKO6vxYsXU7t27QiA3r4bMmQIASBfX1/Z/Bqzb6T1zj0P7e0xcOBAxfUaN24cZWVl6c336tWrZGNjozOtlAft8yA8PFwnXXJyMgUGBho8Bho1akRhYWF6y2zdujUBoNatW8uua+71Mpe0PKXtLzG0H3x9fQkADRkyRDatoW2VOx9y89i+fTu5uLgY3J7Dhw+nzMxMnXRK28mcdSEyfMw+ePCAmjZtajCv1apVozt37ijOnzFWvMybN0+c3zt27DA63ZMnT8jR0ZEAUJkyZSg9PZ2IiM6fP08+Pj6KZYiHhwcdOHBAZ14ZGRlUoUIFnem0yzFz6ukpU6YYLNPc3d1pwoQJ4v/jx4+LtIbaHHmRymNjf5UrV6YTJ04ozi87O5umT59usJ1jb29Pq1ev1kurVDcbU78REXXo0EFM179/f4PrnZSURJ07dza4rl5eXnTq1Cm9tNJ4uXaynFu3bunMd//+/UalM4b2vs+rba1UrxqzffOqt7XzkXse1tjW5qxLXm3e/MZIxjAlxuY77S+JEiVK4NChQ1izZo34zJqrqytatWqF4OBgxUdQJCNGjMCNGzcwduxY1K5dG87OzrC3t4evry8GDRqEU6dO6VxdlowcORL79u1D586dUapUKdjY2Ij3hceOHYvQ0FDMnTtXfEN+27ZtFl1vFxcXrFu3DhcvXsSkSZPQrFkzlCxZEra2tnByckLVqlUxaNAg7NmzBwcPHtTpcCa3GTNm4MKFCxg6dCiqVKkCBwcHlChRAk2aNMGCBQtw7do1vPnmmxbNP5DzCPnx48cxcOBAVK5cGRqNBg4ODqhSpQqGDh2K06dPyz7yXadOHVy5cgVjx46Fn58fNBoNSpcujW7duuHIkSPikbXC9Msvv2DNmjVo2LAhHB0d4ePjg27duuHgwYNYunSp7Hc8a9eujS1btqBevXpwcHCAp6enUZ3tuLi4YPv27QgODka3bt3g7e0Ne3t7+Pj44M0330RQUBBOnDhhsUfvXnaBgYG4ffs2PvvsMzRo0ABubm6ws7ODj48PevXqhb1792L16tWKfVkUJG9vb4SEhCAoKAgdO3ZEmTJlYGtrCzc3N/j7+2PJkiW4dOmSzismjLHiTbpLWbp0adH3izHc3d3Fo/SPHj0S7ZKGDRvi+vXrmDNnDho1agRXV1fY29ujatWqGDduHEJDQ8Wdc4mtrS127NiBgIAAuLi4wNnZWeeOtzn19JdffonffvsNbdu2hYeHB2xsbODu7o5GjRph6tSpuHbtGmbPni2+1mTp9pUctVoNV1dX1KxZE3369MGGDRtw48YNNG/eXDGNSqXC7NmzceHCBQwfPhxVq1aFo6MjNBoNqlWrhpEjR+LSpUviCQhL0n4cPq93xl1dXbFjxw4EBwejR48e8PHxgb29PVxcXNCoUSPMnDkT169ft8jrYNWqVRPbrFy5cggICDB7nsVJQW5rS8hvjGRpKqK83+6X3lusXLlykf78D2Os8M2cOROzZs0CgCLR+ydjjDHGWFHyxhtvICQkBJMmTcKiRYsKOzuskJgSY/OddsYYY4wxxhgrAOHh4eILAcZ89YAxgIN2xhhjjDHGGCsQUme4zZs3R926dQs5N6y4sM17EsYYY4wxxhhjpsrOzsbkyZNRtmxZ/Pvvv+Lzs3n1N8WYNg7aGWOMMcYYY8wK1Go1goKCdDrV7dGjB3r06FGIuWLFDT8ezxhjjDHGGGNW0rZtWzg4OMDb2xvjx4/H5s2bCztLrJjh3uMZY4wxxhhjjLECxL3HM8YYY4wxxhhjLwEO2hljjDHGGGOMsSKKg3bGGGOMMcYYY6yI4qCdMcYYY4wxxhgrojhoZ4wxxhhjjDHGiigO2hljjDHGGGOMsSKKg3bGGGOMMcYYY6yI4qCdMcYYY4wxxhgrojhoZ4wxxhhjjDHGiigO2hljjDHGGGOMsSKKg3bGGGOMMcYYY6yI4qCdMcYYY4wxxhgrojhoZ4wxxhhjjDHGiigO2hljjDHGGGOMsSKKg3bGGGOMMcYYY6yI4qCdvRKysrIKOwuMMcaKqFe1jnhV17soW7VqFVQqleLPxcUFtWrVwocffogrV64UdnaLLT72WXHDQXsx0qZNG4MFudLvvffeK+ysF6otW7Zg4MCBhbLsSpUqQaVSYebMmflKJ/ezsbGBs7MzfH190blzZ/z8889ISUmxSv4PHz4slnv48GGdcREREWLcunXrrLL8om7dunX5Oidzb7fiuC2Vjo3iuC7anj17Bj8/P1SpUgXp6emFnZ1iL79loCXldUwq1RHWPJaLwnliybqxKKxPbkUxT8a4ePGiwfEpKSm4ceMGVq9ejYYNG2Lbtm0Fk7GXSGG2C19FcvVAfHw8PD090bx5c2RmZhZe5ooRDtrZS23atGno378/Hjx4UNhZsZjs7GykpqYiMjISu3btwrBhw1CnTh0cOXKksLPGWLH38ccf4+7du1i0aBE0Gk1hZ4dZ2ctYRxjjVV3v4kAK2suUKYPQ0FCdX0hICNavX4/mzZsDADIzM/Hhhx/i+fPnhZjj4oWP/aKhZMmS+OKLL3Dq1CnMnz+/sLNTLNgWdgaY6SpWrIirV68aPb2dnZ0Vc1O0RUdHF3YWzNKyZUvs3r1bZ1hmZiaePXuGsLAwBAcH4/vvv8e9e/fw9ttv48CBA/D39y+QvNnZ2cHPzw8A4ObmViDLLGoGDhyId955R3ZcnTp1EBkZKbsPJQ4ODgBerm1ZnNfl33//xU8//QR/f3/F/cqKH0PHZHGvI/LrVVjv4lgWZWdnIzQ0FABQv3591K1bV28aqXyqX78+bt26hfj4eJw+fRr/93//V9DZLZZehWO/uBg9ejSWL1+OefPmoV+/fqhevXphZ6lI46C9GJLeaWIvPxsbG9l97eHhgfLly6N169bo3bs33nrrLaSkpCAwMBB37tyBu7u71fNWrlw53Llzx+rLKcpsbW0Vz0WVSgVAeR9qe5m2ZXFdFyLCmDFjAABz584t5NwwSyquxyQzT3Hc77du3UJqaioA4LXXXlOczsHBAe3atcOtW7cAAHFxcQWSP8Ysyd7eHtOmTcPw4cPxySefYOfOnYWdpSKNH49nrJhr0aIFVqxYASCn4l6yZEkh54ix4uf333/HpUuXULduXbRt27aws8MYewVpv89ev359g9Pa2v53383Ly8taWWLMqgYOHIgSJUpg165dOHnyZGFnp0jjoP0Vcu/ePbi5uUGlUqFcuXJISkrSmyYxMRHlypWDSqWCr68vnjx5AkC3Q5cbN27g1q1bePfdd+Ht7Q0nJyfUqVMHkydPxsOHDw3m4cSJExg4cCAqVqwIBwcHlChRAq1bt8aqVauQkZGR5zqcOnUKQ4cORfXq1eHo6Ah3d3e0bNkSK1eu1OnIYubMmVCpVAgKCgIAHDlyROQ/IiLCYnnKzs7Gr7/+ioCAAHh5ecHFxQVNmjTBTz/9BCLKc30sZciQIahRowYA4LvvvkN2drbsdOZuf21ynfwsXrxYdJYXExOjmDY8PFykXb9+vdn51O4ULT09HVOnToWXlxccHR1Ro0YNBAUFKXaopy0tLQ2urq5QqVT45ptvTNoe5lDqMEl7eEREBO7evYsPPvgAFSpUgIODA3x9ffHRRx/h0aNHIs369evxxhtvwM3NDS4uLvD398dvv/1mcPnWPi7k1iUmJgZjx46Fn58fHBwcULp0aXTp0gX//PNPgeVV26JFiwAAw4YNU5yGiLB161Z07twZXl5esLOzQ6lSpdCiRQt8+eWXePr0qUXzntdxPWvWrEI537RZugxs0aIFVCoV2rVrJzt+8+bNYl1++OEH2Wm6d+8OlUqFXr16AZA/Jk2pIyQPHjzAuHHjxDHr7e2Nzp07Y8+ePSavZ27h4eEYMmQIvL294eDggOrVq2PixImIjY1VTPPixQusWbMGgYGBKF++PBwdHUUnpX369MHevXv10piy3sbWt3Isva3yc+4plUWmdBbapk0b2fxYqxzSDtoN3WknIhw8eBAAUKJECTRu3Dhfy9u5cyd69OgBHx8f2Nvbo1SpUggICDC4HnmVS5s2bcpzuZaqD0zJf37OeTlcD+gzpx7QaDSiU0CpHmYKyAhpaWl07do1SktLM2ZyZiWtW7cmAOTr65vveaxevZoAEAD63//+pze+f//+BIDUajUdPnxYDA8PDxfp1q9fT25ubuJ/7V/JkiXp1KlTevPNysqi8ePHy6aRfg0bNqTo6GjZfGdlZdGUKVMMpn/jjTfo6dOnREQ0Y8YMxenCw8MtkqeUlBTq2rWrYtp+/fpRhQoVCADNmDHDpP3k6+tLAKh169ZGp5k+fbpY9tmzZ/W2X37W9dChQ2L8oUOHdMZpHxNr164lIqL79++TWq0mAPTNN98o5nXu3LkEgJydnenZs2cWzefIkSP10hw7doycnZ0JAI0YMUIxX1u2bCEAZGNjQw8ePDCwtfNmyj6U25a5h//yyy+K552fnx89ffqUBgwYoLjdli1bprdcc84BpWPDmHXZunUreXp6Ki5z3rx5Fs1rXs6ePSvmERkZqTidoe0LgMqVK0e3bt2yWN6NOa4L43yTWKMMlPLq4OAg2+YYNmyYmH///v31xqenp5OLi4vO8Sd3TBpTR2in++CDD8jDw0MxzcKFC41aP4n2vEeOHEmurq6y83V3d6ejR4/qpQ8LC6Nq1aoZ3Hdy293YutGU+tba24oof+eeUlmU1zbT/r399ts687RmOURE1KFDBwJAdnZ2lJ6erjjd7NmzxfK++uork5eTkpJC3bp1M7ge9erVo4iICL20eZVLISEheS7f3PogP/k35tg3BtcD+vvC3Hrg6NGjBIBsbW3zfe4UV6bE2By0FyOWCNqJiDp27EgASKVS6RSuW7duFSfZ5MmTddJoF7DOzs5ka2tL06dPp7t371JMTAx9//335O7uTgDI09OT4uLidNJ//vnnIn3Pnj3p2LFjFB8fT2FhYbRkyRIRjDRo0ED2OJs/f75IHxAQQAcPHqTHjx/TtWvXaOzYsWLcwIEDiSin4ZacnCwK15YtW1JycjIlJydTdna2RfI0ZMgQnUZKaGgoxcXF0YEDB6h58+Y6hVZBBO3BwcFiebkDtPyuq6lBOxHRm2++SQCoWbNminmtU6eOzv6yZD4B0DvvvEO3bt2iiIgIWrlyJRERDRw4kICcC0sZGRmy+QoMDCQA9NZbbxnc1sawdNDu4OBAJUuWpJ9//pmio6Pp6tWr1LdvXzG+Ro0aBIDef/99unz5MsXFxdGuXbuoYsWKBOQ0/lNTU3WWa845YE7Q7uTkRB4eHrR8+XKKiIighw8f0oYNG6hkyZKi4g4LC7NYXvMyadIkAkC1a9dWnGbTpk1i+R9//LHYxrdu3aJ58+aRra0tAaD27dvrpbXmcV0Y55vEGmXghQsXRJp9+/bpja9UqZIY7+Pjozf+wIEDBORceH706BERyR+TxtQR2umkum/hwoV0584dioqKoqCgIJ1j9vbt20ato9y8NRoNzZ8/nyIiIigmJoZ+/PFHEci4u7tTTEyMSJuZmUn169cXefrmm2/oxo0bFBcXR1euXKFvvvlG5EutVtPdu3dFWmPW29T61trbKr/nnlJZJK2v3C8xMZH8/f0JALm5udH169d15mnNcoiIyMvLiwBQ5cqVKTQ0VOd36tQpCgoKorZt24o8jBw5Uuw3U0h1HQDq06cPnThxguLj4+natWs0ZcoUsU2rV6+uc3GGyLhyKS/m1gf5yb8xx35euB6wTj2QkZEhYojly5cbsyteGoUetCclJVFMTAzFxMRQfHy83vjs7GwxPiYmhl68eKE3zZMnT8T4xMREvfGZmZk688jMzNSbJiEhQYzPXegQEb148UJnHnInbXx8vBiflJSkN/758+eK4yxNCtorVqxosNLR/qWkpOjN5/79++IqeN26dSkjI4MePnwoCsiGDRvqXeHNXSEHBQXpzTckJEQUWOPGjRPDb926Ja4CjhkzRnbdTp8+TTY2NgSAlixZojMuOjqaHBwcCAB17dpVdl9LDQm1Wq1zZVUqTHIHTubm6ezZs6RSqQgATZo0SS9tWlqaTmFVEEG7dmN32rRpYrg565qfoP2XX34Rw7Ubi5JLly6J8Xv27LF4PitVqiQblO/Zs0dMs2vXLr3xCQkJZG9vT0DOXW1zWTpoV6vVdP78eZ10aWlp4ryVGnC57dq1S4w/cuSIGG7uOWBO0G5ra6u3Lrnzqn33yNy85qVu3boEgIYNG6Y4zTvvvEMAqF27drLjZ86cSUDOxVDti5bWPq4L43wjsm4ZWK5cOQJAU6ZM0RkeFhZGQE4QK+U99x2tiRMnEgDy9/cXw5SOSSLlOiJ3OrVaTf/++6/eNH/99ZeYZunSpUavY+46dfv27XrTnDlzhuzs7AgAjRo1SgzfuXOnSLdhwwbZ+WtfxP3hhx/0xiutd37rW2tuq/yee4b2uxLpTqZKpaK//vpLZ5y1y6EHDx7oHBOGfl26dKG9e/eaNH/J33//LeYzceJE2Wl+//13MU3u89uYcikv5tQH5ubf0DmfF64HrFcPtGvXjgBQ586dFad5GRV60K79CErXrl31xqempuoUPteuXdObZsyYMWL8kCFD9Mbfv39fZx4PHz7Um0b7EZZPPvlEb3xoaKjOPOQuHnTq1EmMnzNnjt74I0eOmNwgyS8paDflp3RXfv369TqFYc+ePQkAOTo60tWrV/Wm1y5gDRV0UmHo5eUlLoJIjSgnJydKTk5WTCvtr5o1a+oMX7FihSgE5QojopzjoXr16tS5c2c6ffq0Xn5y59ncPEnp3dzc9O5eSk6cOJGvBitR/oL227dvi+VpB2/mrGt+gvZnz56JR9Hnz5+vt5xPP/2UAFDZsmV1GoSWyqfcuU6Uc6GvbNmyBIAGDRqkN156dSSv5RvL0kF77sc0JdLjlEqVdWJiohi/adMmMdzcc8CcoD0wMFB2WS9evCCNRkMAaPTo0RbLqyFJSUmi0WIokJAe/2vQoIFso+nRo0e0c+dOun79us54ax/XhXG+aae3Rhn4wQcfEABq3LixzvAff/yRAFD37t3FhZYff/xRZxrpbpL2I7WWCNqVGpKZmZkiyB07dqzR66g97y5duihON3ToUAJyLlRI++/o0aM0btw46tevn2LA9OTJEzH/uXPn6o1XWu/81rfW3Fb5PfdMDdqldVfaZtYsh4iIdu/ebXTbztnZmSZPnkxZWVkmLYPov7vUZcuWlW33Srp376537BEZVy7lxZz6wNz8mxO0cz1gvXpg3LhxBIBKlSqlOM3LyJQYmzuie0UNHDgQ3bt3BwBMnToV27ZtAwAsXLgQtWvXNpi2X79+iuO6du0KAIiNjRXfGpU6/qpVqxYA4NmzZ7K/Zs2aAQBu3LiB+Ph4Mc8DBw4AyPnudeXKlWWXW65cOdy8eRM7duxAkyZNDObfEnmSOoBp06YNHB0dZZfRvHlzeHt755kXS0lPTxd/S58bA8xfV1M5OzujR48eAIAtW7bojCMiMax///6wsbGxeD4bNmwomy8bGxu8++67AIDt27fj+fPnOuOlznN69OhRJD+pKK13bmXKlAGQ8xlAufND+/vE2sdIQR8XxqyLnZ0dPD09AUB89sjaeb1165bouLFmzZqK00nfQL548SKaNWuGlStX6nReVLp0aXTq1Ak1a9bU6dXZ2sd1YZ1v1iwDu3TpAgA4f/48EhMTxXCpLmjTpo3I15EjR8T4qKgoXL16FcB/dZGltGjRQna4jY0NSpUqBSBnG+aH1GGenE6dOgEAnj59ikuXLgEAWrVqhaVLl2Lz5s06x5okMTFRZ7vk1WmcNkvUt5beVvk990xx8OBBfPzxxwCAd955B9OmTdObxtplpnYndPv27QPl3FgTv+TkZBw9ehTt2rVDSkoKFi1ahEmTJpm8rtKxERgYCDs7O8Xp+vbtC0D32MtNqVwyhan1gSXzbyquB6xXD0j1b1xcHBISEvKc/lXE32kvhnx9fU3q6VLJDz/8gGPHjonve3bo0AEfffRRnunq1aunOK5atWri7/v37+O1117D3bt3AQDnzp2Dq6urUXmLiopCyZIlAQDR0dEAgOrVqxuV1hjm5ikqKgoAULVqVYNpatasmWeP+pai3WOph4eH+Nvcdc2PwYMHY8OGDbh8+TKuX78uKoSQkBDcu3cPADBo0CCdNJbKZ+nSpRWnHzRoEJYsWYKkpCTs3LlTNJZjYmJEQ0DqxbSokRq7uanVOdde3d3dDY7PrTCOC4mhfaTRaABA5wsI1szr/fv3xd8lSpRQnG706NH4/fffcerUKZw/fx6jRo0CANSoUQMdOnRAYGAgAgIC9LZ3QRzXhXG+WbMMbNeuHTQaDdLT03Ho0CH07NlTp7fsgIAAuLu746efftIJTnfv3g0gp440VE/lh9L5B0A0grOysvI1b+nLH3K069R79+6hUaNG4v/s7GycOHECp0+fxu3bt3H37l3cuHEDkZGROj02a/+dF0vUt5beVvk994x1584d9O7dG5mZmXjttdd0eprXZu0yUztob9Cggd54FxcXtGrVCsHBwahduzaioqLw3Xff4fPPPxfBbV6Sk5NFW0EqJ5Roj4+MjNQ59iSGyiVjmVIfWDr/puJ6wHr1gHb9e//+fYP18avKKnfaJ0yYgJiYGMTExMgWfg4ODmJ8TEyM7M6eM2eOGL906VK98d7e3jrzkKskli9fLsbPnDlTb3yNGjV05iF3hXb9+vVi/Lhx4/TGN2vWDDExMZgwYYL8xijCypQpo3NXvWzZsjp3aJVoB4S5OTk5ib+lglXu03J50U4jXXHTnre5zM2T9Cm8vPKkFEhZg1T4AkCVKlXE3+aua360a9cOPj4+AHI+0SSR7mbXrVtXr1FiqXw6ODgoTl+/fn3RmNe+Gr1lyxZkZ2fDy8sL7du3NzkfBcHZ2dmi8yuM40Ji6O6IpZZrbBrtO37aTyXk5ujoiKNHj2Lx4sU6d+Rv3ryJZcuW4c0334Sfn5/eJ4oK4rgujPPNmmWgs7Oz+NSWdOc3NDQUjx8/RsmSJVGvXj0EBAQAyGnchYWFAfgvaLf0XXYAsLe3t/g8JYbObe1xaWlp4u9Dhw6hRo0aaNmyJcaPH4+VK1diz549uHfvHipVqoSRI0fmKy+WqG8tva3ye+4ZIykpCYGBgUhISEDJkiURHBysuD+sXWZKQbuPj4/BCx8uLi7i+E9PT8fNmzfzlZ+8nijT3g5KT0YYKpeMZUp9YOn8m4rrAevVA9rTWGp/vWysErS7urqibNmyKFu2rOyVEpVKJcaXLVtW9oR1d3cX4+WCRBsbG515aD/uIfH09BTj5RpjdnZ2OvOQC1hLlCghxstdhdJoNIrjirpVq1bh6NGj4v9169Zh586deabL/VixNu0TTap0pJO5b9++eo97Kf2kR5CA/wpe7cejzGVunqTjOiUlxeBytB9HtraTJ0+Kv5s2bSr+Nndd80OtVotH0aXgODMzU3wvPPfV3oLMp7TsHTt2iONVymO/fv1ky5KXUWEcF0Uxr9rlfl773t7eHhMnTsT169dx69YtrFixAt27dxflf0REBAIDA3H+/PkCybukMM43a5eBnTt3BgDs378fgO6j8SqVCr6+vuLx7cOHDyMjI0NMY42g3Zq0g/HckpOTxd9SW+j06dPo0KED7ty5A1dXVwwePBjLly/HwYMH8ejRI9y9exfLly/PV16sUd9aQn7OvbxkZ2ejf//+uH79OmxtbbF161bFVwIA657LqampuH37NoCci8t5kV6LApDnd8G1aQe6eQVG2seepS8a51dRyD/XA9apB7SfvjHmBuKriN9pf0WFh4eLd6F69eol3kv78MMPdd4hlKN9Rzc37Su+lSpVAgBUrFgRAPJ8pF/pEb4KFSoAgLibomTRokX4+uuvcfr0aYPTWSJPvr6+AHLe7zHE0LaypIyMDPzxxx8AgMqVK+s8GmruuubX4MGDAQC3b99GaGgoDh48iMePH+tULNoKKp/vvvsu1Go1nj9/jr179yI6OhpnzpwBUHQfjbeGwjou8sOaedW+4JpXw0NbtWrVMHr0aPz55594/Pgxli5dCpVKhYyMDKxcuVJMV1DbuaDPN2uXgVLQfuvWLURFRYl3L6U7jADQtm1bADlB+7Fjx5CcnAwXFxdxl764MLQPtLev9FTi559/joyMDLi7u+PixYsICgrCRx99hICAAPH4rPTam6msUd9amrHnXl4mT56MXbt2AQC++uorcTwpsea5fPnyZfEIuDFBe3h4uPi7XLlyRi/Hzc1NXPy5fv26wWmvXbsm/pbO98JW1PLP9YDl6gHtMqs43ggtCBy0v4KICO+//z6ePXsGT09PrFixAj/++CNsbW0RExODMWPGGEwvPYIoZ/v27QByCjLpXTzpqty5c+d03h/NbcSIEShZsiSaNGmic4X0jTfeAJDzeKT0vl1uT58+xbRp0zBhwgTx3iOgfLXO3Dy9/fbbAHIai9LjQbmFhYWJK+fWtmbNGvG+0PDhw3XW29x1za969eqJxsdff/2FrVu3Asi5U1a+fHm96Qsqn+XKlRONs7///hs7duwAkPPOVePGjU2eX3FVWMdFflgzr1KQAkCxfElNTUWHDh1Qvnx5fP/993rjNRoNxo0bJy6Wac+noLZzQZ9v1i4Dq1SpIt7J3LdvH44fPy7WRyIF8EeOHBH10ltvvWXS49lF4Y7O3r17FcdJF2O9vLzEe+YhISEAgPbt2+u8CqVNeuoA0O0fQqK03ubUt9ZgzrlnSFBQEJYsWQIAeO+992Rff8zNmuey9vvseQXtcXFx2LNnD4Cc1xrr1Klj1DKAnP3esmVLADnlREZGhuK00h1aV1dXi/cRkV+WyH9+z3muB6xbD2gH7dLFBKaLg/ZX0LJly0TnPYsXL4a3tzcaNGggek7duHEjgoODFdNv2LABZ8+e1Rt+5MgR/PrrrwByKkHJBx98ACDnMZ3Ro0fLdkBz6tQpBAUFISEhASVKlNC5yjZo0CDY2toiOzsbkyZNkr3iN2vWLGRmZkKtVqNPnz5iuNRPwYsXL3SmNzdPAwcOhJ2dHdLS0vDJJ5/opc3Ozsb48eML5C7l8ePHMXHiRABA+fLlxX6UmLuu5pAex9q+fbsIjuUe0SrofEp52LVrF/766y8Ar9ZddqBwjwtTWTOv1atXF50GKd1ddHJyQnR0NKKjo/HDDz/IviKUmJgoOvvx8/MrkLznVpDnW0GUgdLd9uXLlyM+Ph5lypTRCVCki29RUVGi/xxTH41XqiMK0oYNG8TTPtr27NkjgvYPP/xQDJfyfOPGDdmAPCoqCp9++qn4X27dlNbbnPrWGsw595ScOHECI0aMAAD4+/tj1apVRuXFmueysUF7cnIy+vfvLx4NnzhxoslBqHQsPXjwAFOnTpWdJjg4WNyEGTx4sMn9kFiTufnP7znP9YB16wFpuym90swAkBFM/U47sw7pO+0VK1ak5ORkk36SmzdvkqOjIwGgNm3aiG+pExGlpKRQ5cqVCcj5znpcXJwYp/1NTQDk4eFBq1atopiYGIqKiqKlS5eSi4sLAaDq1avT8+fPdfI+atQokbZVq1a0Z88eevz4Md25c4eWLVtGnp6eBIAcHBzo0qVLeuv+xRdf6HzTMyQkhOLi4ujChQs0YsQIUqlUBIA++ugjnXTStyldXFzo3LlzFBcXJ77raW6epk+fLtL36NGDzpw5Q/Hx8XTixAnq2LEjASAbGxuTv1FM9N83vlu2bKm3L+Pj4+nu3bu0Y8cOGjZsGNnZ2REAcnR0pJMnT8rOL7/rmp/vtGt78OCB2AZSHpOSkhTX2xr5lJOcnExOTk7ie8QqlYrCw8PzTGcKS3+nXWkbS9+c9fX1VZy/0jzMOQfM+U67oW8mS9ttyJAhFstrXho1akQA6P3331ecZt26dWL5LVu2pH/++Yfu379P9+/fp127dlHjxo3FOR8aGmqRvJt6XBfU+SaxZhmYe/0BUJ8+ffSmqVGjhhivVqvp0aNHetMYOvYM1RHmHrOGaM/bxsaG3N3d6YcffqDo6GiKjIykxYsXi7q6atWqOvV4nz59RNp+/frRhQsXKC4ujq5du0aLFi2ikiVL6my3UaNG6S3f0Hrnp7615rbK77knl6fIyEjy8vIiAFSpUiWKjY2l7OxsSklJUWw/aX/X2lrlULNmzQgA2dra0sWLFyk0NFT8Ll68SPv376fZs2dT+fLldfaN3LfCjSF96xwA9e3bl06ePEnx8fF048YN+vzzz0W7okqVKvT06VOdtKaWS3LMPV7Myb+hYz8vXA9Yrx6Qtl3v3r3zXMeXiSkxNgftxYgUtOfnl5iYSFlZWeTv7y9Ovlu3bukt459//pFtIGkXsL179yZ7e3vZ5dStW5fu3bunN98XL17QsGHDDObR1dWVduzYIbvuWVlZNHr0aIPpe/XqpVfwaq9P7kLPEnnSLuxy/zp37kzt27fPV4NVqqiM/VWuXJlOnDihOL/8rqu5QTsRUYcOHcR0/fv3N7je1sinkgEDBuhUvpZWHIJ2c86Bgg7azT1fDZkyZQoBOQ08Q/73v/8ZXL69vT2tW7dOL11BHtcFcb5JrFkGEhFlZGSQu7u7mN/KlSv1ptHeJ/7+/rLzMXTsGaojCipoX7hwIWk0Gtlt6OfnR3fu3NFL6+3tbXC/de3alZo0aUIAqH379nrLN7Te+alvrbmtiPJ37snlaebMmWKYg4MDOTo6iosQSj/tc88a5VBWVpa4iGzMz9bWlqZMmWJ0oCknOTlZJ/CV+zVq1IjCwsL00haFoN2c/Bs69o3B9YAuS9QDz549I1tbWwJAa9asMWodXxYctL+kzA3aFy5cKP6fP3++4nLeffddMd3WrVuJSL+AvXTpEvXo0YNKlChBrq6u1LhxY1q2bBmlpKQYXIcjR47Qu+++S76+vqTRaMjR0ZHq1KlDEydOpKioqDy3weHDh6lPnz7k4+NDdnZ25OHhQe3ataNff/1VMc13331H1apVI3t7eypdujRt3rzZonnau3cvde7cmcqWLUsODg5Ut25d+uqrrygzM1MUnJYM2tVqNbm6ulLNmjWpT58+tGHDBkpPTzdqvqauqyWC9g0bNojpdu7cWeD5VKJdca9atcqoNKYoDkG7JD/nQEEH7ebkNS+XLl0SeZO7mKlt165d1LNnTypfvjzZ29uTs7Mz1ahRgz766KM80xbEcV0Q51tu1igDJb179xbrc/36db3xW7duFePnzZsnO4+8jj2lOqKggvYzZ87o1KnSNpw9ezY9e/ZMNv2DBw9ozJgx5OfnR/b29qTRaKhChQrUrVs3Cg4OJiKiOXPmEJATnD5+/Njo9ZaYUt9aO2gnMv3ck8vTjBkzTG4/yZ17liyHrl+/bnD5Dg4O5OPjQ+3bt6e5c+fmu5yTExwcTN26dSNvb2+yt7cnHx8fevPNNykoKEixXVEUgnZz8k+U97GfF64H9JlTD0jtMY1GQ4mJiUbl92VhSoytIsr7RYPnz58jPDwclStXtsg3GVnxExERIT6FsnbtWp131hkrjvbt2yc6rXr48CE8PT0LO0usELVq1QrHjh3D7NmzMX369MLODmOMMfZKePfdd7F582a89957WLt2bWFnp0CZEmNzR3SMsVfSxo0bAeR0XMUBO5MC9aCgINnOvRhjjDFmWYmJifjzzz+hVqvx2WefFXZ2ijQO2hljr5zbt2+Lz8FIvaeyV9tbb72Fpk2bIiwsTHy7mTHGGGPWs379ejx//hy9e/cWn7Vk8mwLOwOMMVYQ/v77b4SGhuL58+f48ccfkZqaivr16+Ott94q7KyxImLhwoVo27Yt5s6diy5duhR2dhhjjLGXVlpaGhYtWgQHBwfMmjWrsLNT5HHQzhh7JURGRmLatGnif41Ggx9//NHkb9yyl1ebNm0wevRorFixAtu3b0e3bt0KO0uMMcbYS+nrr79GdHQ0Fi9ejBo1ahR2doo8fjyeMfZKqF+/Pnx8fODo6Ah/f3/s27cPTZs2LexssSJm4cKFqFq1KiZMmID09PTCzg5jjDH20omLi8OiRYvg7++P8ePHF3Z2igXuPZ4xxhhjjDHGGCtA3Hs8Y4wxxhhjjDH2EuCgnTHGGGOMMcYYK6I4aGeMMcYYY4wxxoooDtoZY4wxxhhjjLEiioN2xhhjjDHGGGOsiOKgnTHGGGOMMcYYK6JMCtqN+DocY4wxxhhjjDHGDDAltjYqaFercybLzs7OX44YY4wxxhhjjDEGAMjKygLwX6xtiFFBu52dHWxsbJCSkmJezhhjjDHGGGOMsVdcamoqbGxsYGdnl+e0RgXtKpUKrq6uSEpK4kfkGWOMMcYYY4yxfCIiJCUlwdXVFSqVKs/pjX6n3d3dHRkZGYiJieHAnTHGGGOMMcYYMxERISYmBhkZGXB3dzcqjYpMiMCTk5Nx//592NnZwc3NDU5OTrCxsTHq6gBjjDHGGGOMMfaqISJkZWUhNTUVSUlJyMjIQPny5eHq6mpUepOCdiDn2funT58iOTlZvDzPGGOMMcYYY4wxZTY2NnB1dYW7uzucnJyMTmdy0C4hImRkZHCP8owxxhhjjDHGmAFqtRp2dnb5eko930E7Y4wxxhhjjDHGrMvojugYY4wxxhhjjDFWsDhoZ4wxxhhjjDHGiigO2hljjDHGGGOMsSKKg3bGGGOMMcYYY6yI4qCdMcYYY4wxxhgrojhoZ4wxxhhjjDHGiigO2hljjDHGGGOMsSLq/wG0OAr/pMyEzwAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 1000x100 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def plot_timeline_with_external_legend():\n",
    "    fig1, ax1 = plt.subplots(figsize=(5, 4), tight_layout=True)\n",
    "    ax1.set_xlabel(\"Time\")\n",
    "    ax1.set_ylabel(\"Tokens\")\n",
    "    ax1.set_xlim(left=0, right=1.7)\n",
    "    ax1.set_ylim(bottom=0, top=1.4)\n",
    "    make_arrow_axis(ax1)\n",
    "    \n",
    "    tokens_serve = [0.70, 0.95, 1.2]\n",
    "    batch_sizes = [50, 30, 10]\n",
    "    ax1.plot([0.1, 1.2], [0.0, 0.85], \"k--\")\n",
    "    ax1.plot([0.1, 0.65], [0.0, 0.65], 'k-')\n",
    "    ax1.scatter([0.65], [0.65], color=\"k\")\n",
    "    for tok in tokens_serve:\n",
    "        ax1.plot([0.65, 1.2], [0.65, tok], 'k:')\n",
    "        ax1.scatter(1.2, tok, color='k', marker=\".\")\n",
    "    for tok, batch_size in zip(tokens_serve, batch_sizes):\n",
    "        #ax1.annotate(f\"$Q_\\\\text{{serve}}({batch_size})$\", xy=(1.25, tok - 0.02))\n",
    "        ax1.annotate(f\" $B = {batch_size}$\", xy=(1.25, tok - 0.05), fontsize=17)\n",
    "    ax1.annotate(\"Served with\", xy=(1.25 - 0.10, 1.3), fontsize=17)\n",
    "    ax1.axvline(x=0.65, ymax=0.47, color='k', linestyle=':', linewidth=1)\n",
    "    ax1.axvline(x=1.2, ymax=0.85, color='k', linestyle=':', linewidth=1)\n",
    "    ax1.annotate(\"\", xy=(0.65 - 0.01, 0.2), ha=\"center\", va=\"center\", fontsize=10,\n",
    "                 arrowprops=dict(arrowstyle='<->', color='k', linewidth=1, mutation_scale=20),\n",
    "                 xytext=(1.2 + 0.01, 0.2))\n",
    "    ax1.text((0.65 + 1.2) / 2 - 0.05, 0.17, r\"$\\Delta t$\", fontsize=17, bbox=dict(facecolor=\"white\", edgecolor=\"white\"))\n",
    "    fig1.savefig(\"Q_serve.pdf\", metadata={\"CreationDate\": None})\n",
    "    \n",
    "    fig2, ax2 = plt.subplots(figsize=(5, 4), tight_layout=True)\n",
    "    ax2.set_xlabel(\"Time\")\n",
    "    ax2.set_ylabel(\"Tokens\")\n",
    "    ax2.set_xlim(left=0, right=1.7)\n",
    "    ax2.set_ylim(bottom=0, top=1.4)\n",
    "    make_arrow_axis(ax2)\n",
    "    \n",
    "    ideal_line, = ax2.plot([0.1, 1.2], [0.0, 0.85], \"k--\", label=\"Ideal Consumption Timeline\")\n",
    "    actual_line, = ax2.plot([0.1, 0.65], [0.0, 0.65], \"k-\", label=\"Actual Delivery Timeline\")\n",
    "    ax2.scatter([0.65], [0.65], color=\"k\")\n",
    "    potential_line, = ax2.plot([0.65, 1.2], [0.65, 0.65], 'k:', label=\"Expected Delivery Timeline (served with batch size $B$ or not served)\")\n",
    "    ax2.scatter([1.2], [0.65], color=\"k\", marker=\".\")\n",
    "    #ax2.annotate(r\"$Q_\\text{wait}$\", xy=(1.25, 0.65 - 0.02))\n",
    "    ax2.annotate(\"No tokens\\ngenerated\", xy=(1.25, 0.65 - 0.1), fontsize=17)\n",
    "    ax2.axvline(x=0.65, ymax=0.47, color='k', linestyle=':', linewidth=1)\n",
    "    ax2.axvline(x=1.2, ymax=0.47, color='k', linestyle=':', linewidth=1)\n",
    "    ax2.annotate(\"\", xy=(0.65 - 0.01, 0.2), ha=\"center\", va=\"center\", fontsize=10,\n",
    "                 arrowprops=dict(arrowstyle='<->', color='k', linewidth=1, mutation_scale=20),\n",
    "                 xytext=(1.2 + 0.01, 0.2))\n",
    "    ax2.text((0.65 + 1.2) / 2 - 0.05, 0.17, r\"$\\Delta t$\", fontsize=17, bbox=dict(facecolor=\"white\", edgecolor=\"white\"))\n",
    "    fig2.savefig(\"Q_wait.pdf\", metadata={\"CreationDate\": None})\n",
    "    \n",
    "    # External legend\n",
    "    fig_legend, ax_legend = plt.subplots(figsize=(10, 1), tight_layout=True)\n",
    "    ax_legend.axis('off')\n",
    "    fig_legend.legend(handles=[ideal_line, potential_line, actual_line], loc='center', ncol=2, handlelength=2.2, columnspacing=-12)\n",
    "    fig_legend.savefig(\"q_serve_wait_legend.pdf\", metadata={\"CreationDate\": None})\n",
    "\n",
    "plot_timeline_with_external_legend()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "27b09831-be74-43d0-afaf-c327732b24d0",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> figures/qoe_tracker.py <==
class ServiceTracker():
    def __init__(self, qoe_required: dict = None):
        pass

    def add(self, time_stamp):
        pass

    def get_priority(self, time_stamp: float, running: bool) -> float:
        pass

    def preempt_signal(self):
        pass

    def get_QoE(self, token_timestamp: list) -> float:
        pass

    def activate_status(self, time_stamp: float):
        pass
    
    def can_be_preempted(self) -> bool:
        pass

class QoETracker(ServiceTracker):
    def __init__(self, qoe_required: dict,  prompt_len: int = 0):
        self.buffer_size = 0
        self.qoe_required = qoe_required
        self.prompt_len = prompt_len
        self.display_rate = 1 / self.qoe_required['latency']
        self.buffer_size_list = [0]
        self.last_time = self.qoe_required['ttft']
        self.token_timestamp = [] # offset to 0  
        self.ttft_penalty = 1
        self.value = None 

    def add(self, time_stamp):   
        self.token_timestamp.append(time_stamp)
  
    def get_QoE(self, token_timestamp: list = None, buffer_size_list: tuple = None, predict: bool = False) -> float:

        s_gap = 0
        y = list(range(len(token_timestamp)))
        expected_timeline = [yi * self.qoe_required['latency'] + self.qoe_required['ttft'] for yi in y]
        
        user_ts = token_timestamp[0]

        for i in range( len(token_timestamp)):
            s_gap += max(user_ts - expected_timeline[i], 0)
            user_ts = max(token_timestamp[i], user_ts + self.qoe_required['latency'])
        s_target = (2 * user_ts - 2 * self.qoe_required['ttft'] - len(token_timestamp) * self.qoe_required['latency']) * len(token_timestamp)  / 2
        return min(1, 1 - s_gap / s_target)



==> figures/toy.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.patches as patches\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_rect(ax, rects, title, yticks = False):\n",
    "    for label, rect in rects.items():\n",
    "        ax.add_patch(rect)\n",
    "        rx, ry = rect.get_xy()\n",
    "        cx = rx + rect.get_width()/2.0\n",
    "        cy = ry + rect.get_height()/2.0\n",
    "\n",
    "        # Add the text in the center of the rectangles\n",
    "        ax.annotate(label, (cx, cy), color='black', fontsize=20, ha='center', va='center')\n",
    "\n",
    "    ax.hlines(0.2, 0, 1.8, colors='black')\n",
    "    ax.hlines(0., 0, 1.8, colors='black')\n",
    "    ax.vlines(0, 0, 0.2, colors='black')\n",
    "\n",
    "    # Remove y-axis and spines\n",
    "    ax.get_yaxis().set_visible(False)\n",
    "    ax.spines['right'].set_visible(False)\n",
    "    ax.spines['top'].set_visible(False)\n",
    "    ax.spines['left'].set_visible(False)\n",
    "\n",
    "    # ax.set_xlim(0, 1.4)\n",
    "    ax.set_xticks([])\n",
    "    ax.set_xlim(0, 1.6)  \n",
    "    if yticks:\n",
    "        ax.text(-0.15, 0.1, 'Server\\ncapacity', ha='center', va='center', rotation=90)\n",
    "\n",
    "    ax.set_title(title, fontsize=24, color='black')\n",
    "\n",
    "\n",
    "\n",
    "def plot_token_t(ax, expected_tdt, lines, color_list, label, xticks = False, ysticks = False):\n",
    "    ttft, tds = expected_tdt\n",
    "    # max_tokens = 100\n",
    "    for i, (x,y) in enumerate(lines):\n",
    "        ax.plot(x,y, color=color_list[i], label=label[i]) \n",
    "    x = [i for i in range(ttft, 10)]  # Values from 0 to 1 in steps of 0.1\n",
    "    y = [(xi - ttft) * tds for xi in x] \n",
    "    ax.plot(x, y, color='black', linestyle='-', label='Expected TDT')\n",
    "    ax.set_xlim(0, 8)  \n",
    "    ax.set_ylim(0, 4)  \n",
    "    # ax.ylabel('#Token')\n",
    "    # plt.xlabel('Time')\n",
    "\n",
    "    ax.grid(axis='y', linestyle='--', alpha=0.7)  # Set y-axis grid lines\n",
    "    ax.grid(axis='x', linestyle='--', alpha=0.7)  # Set x-axis grid lines\n",
    "    if not xticks:\n",
    "        ax.tick_params(axis='x', which='both', length=0, labelbottom=False)\n",
    "    else:\n",
    "        ax.set_xlabel('Time')\n",
    "    if not ysticks:\n",
    "        ax.tick_params(axis='y', which='both', length=0, labelleft=False)\n",
    "    else:\n",
    "        ax.set_ylabel('#Token')\n",
    "        ax.set_yticks([2,4])\n",
    "        ax.set_yticklabels([ '10', '20'])\n",
    "\n",
    "        \n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1500x600 with 9 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.patches as patches\n",
    "\n",
    "plt.rcParams.update({'font.size': 20})\n",
    "# Set up the figure and subplots\n",
    "fig, ((ax1, ax2, ax3), (ax4, ax5, ax6), (ax7, ax8, ax9)) = plt.subplots(3, 3, figsize=(15, 7))\n",
    "plt.subplots_adjust(top=0.95,bottom=0.18, left=0.06, right=0.98, hspace=0.1, wspace=0.1)\n",
    "\n",
    "color_list= ['#FFC000', '#70AD47', '#ED7D31', '#4472C4']\n",
    "\n",
    "rects1 = {\n",
    "    '1': patches.Rectangle((0, 0.1), 0.4, 0.1, color=color_list[0]),\n",
    "    '2': patches.Rectangle((0, 0.), 0.4, 0.1, color=color_list[1]),\n",
    "    '3': patches.Rectangle((0.4, 0.), 0.4, 0.2, color=color_list[2]),\n",
    "    '4': patches.Rectangle((0.8, 0.), 0.8, 0.1, color=color_list[3]),\n",
    "}\n",
    "plot_rect(ax1,rects1,\"FCFS\", True)\n",
    "\n",
    "rects2 = {\n",
    "    '1a': patches.Rectangle((0, 0.1), 0.2, 0.1, color=color_list[0]),\n",
    "    '2a': patches.Rectangle((0, 0.), 0.2, 0.1, color=color_list[1]),\n",
    "    '3a': patches.Rectangle((0.2, 0.), 0.2, 0.2, color=color_list[2]),\n",
    "    '4a': patches.Rectangle((0.4, 0.), 0.4, 0.1, color=color_list[3]),\n",
    "    '1b': patches.Rectangle((0.4, 0.1), 0.2, 0.1, color=color_list[0]),\n",
    "    '2b': patches.Rectangle((0.6, 0.1), 0.2, 0.1, color=color_list[1]),\n",
    "    '3b': patches.Rectangle((.8, 0.), 0.2, 0.2, color=color_list[2]),\n",
    "    '4b': patches.Rectangle((1, 0.), 0.4, 0.1, color=color_list[3]),\n",
    "}\n",
    "plot_rect(ax2,rects2,\"Round Robin\")\n",
    "rects3 = {\n",
    "    '1a': patches.Rectangle((0, 0.1), 0.2, 0.1, color=color_list[0]),\n",
    "    '2a': patches.Rectangle((0.2, 0.1), 0.2, 0.1, color=color_list[1]),\n",
    "    '3': patches.Rectangle((0.4, 0.), 0.4, 0.2, color=color_list[2]),\n",
    "    '4a': patches.Rectangle((0., 0.), 0.4, 0.1, color=color_list[3]),\n",
    "    #\n",
    "    '1b': patches.Rectangle((0.8, 0.1), 0.2, 0.1, color=color_list[0]),\n",
    "    '2b': patches.Rectangle((1, 0.1), 0.2, 0.1, color=color_list[1]),\n",
    "    '4b': patches.Rectangle((0.8, 0.), 0.4, 0.1, color=color_list[3]),\n",
    "}\n",
    "\n",
    "plot_rect(ax3,rects3,\"QoE-aware\")\n",
    "\n",
    "x1= [0,1, 2]\n",
    "y1= [0,1, 2]\n",
    "req1=(x1,y1)\n",
    "x2= [0.1,1.1, 2.1]\n",
    "y2= [0,1, 2]\n",
    "req2=(x2,y2)\n",
    "plot_token_t(ax4, (1,0.25), [req1, req2], color_list[:2], ['Req 1', 'Req 2'], False, True)\n",
    "\n",
    "x1= [0, 1, 2, 3]\n",
    "y1= [0, 1, 1, 2]\n",
    "req1=(x1,y1)\n",
    "x2= [0.1, 1.1, 2.1, 3.1, 4.1]\n",
    "y2= [0, 1, 1, 1, 2]\n",
    "req2=(x2,y2)\n",
    "plot_token_t(ax5, (1,0.25), [req1, req2], color_list[:2], ['Req 1', 'Req 2'])\n",
    "\n",
    "x1= [0, 1, 2, 3,4,5]\n",
    "y1= [0, 1, 1, 1,1,2]\n",
    "req1=(x1,y1)\n",
    "x2= [ 1.1, 2.1, 3.1, 4.1,5.1,6.1]\n",
    "y2= [0, 1, 1, 1,1, 2]\n",
    "req2=(x2,y2)\n",
    "plot_token_t(ax6, (1,0.25), [req1, req2], color_list[:2], ['Req 1', 'Req 2'])\n",
    "\n",
    "x1= [1.9,2.9,3.9]\n",
    "y1= [0, 1,2]\n",
    "req3=(x1,y1)\n",
    "x2= [ 4,5,6,7,8]\n",
    "y2= [0, 1,2,3,4]\n",
    "req4=(x2,y2)\n",
    "plot_token_t(ax7, (2,1), [req3, req4], color_list[-2:], ['Req 3', 'Req 4'], True, True)\n",
    "\n",
    "x1= [1,2,3,4,5]\n",
    "y1= [0, 1, 1, 1,2]\n",
    "req3=(x1,y1)\n",
    "x2= [2,3,4,5,6,7]\n",
    "x2=[i-0.1 for i in x2]\n",
    "y2= [0, 1,2, 2, 3,4 ]\n",
    "req4=(x2,y2)\n",
    "plot_token_t(ax8, (2,1), [req3, req4], color_list[-2:], ['Req 3', 'Req 4'], True)\n",
    "\n",
    "\n",
    "x2= [2,3,4, ]\n",
    "x2=[i-0.1 for i in x2]\n",
    "y2= [0, 1,2,  ]\n",
    "req3=(x2,y2)\n",
    "x1= [0,1,2,3,3.9,4.9,5.9]\n",
    "y1= [0, 1,2,2,2,3,4]\n",
    "req4=(x1,y1)\n",
    "plot_token_t(ax9, (2,1), [req3, req4], color_list[-2:], ['Req 3', 'Req 4'], True)\n",
    "\n",
    "handles, labels = [], []\n",
    "for ax in [ax1, ax2, ax3, ax4, ax5, ax6, ax7, ax8, ax9]:\n",
    "    for handle, label in zip(*ax.get_legend_handles_labels()):\n",
    "        if label not in labels:  # Check to avoid duplicate labels in the legend\n",
    "            if label == 'Expected TDT':\n",
    "                if len(labels) < 4:\n",
    "                    continue\n",
    "            handles.append(handle)\n",
    "            labels.append(label)\n",
    "\n",
    "legend = fig.legend(handles, labels, loc='lower center', ncol=5, bbox_to_anchor=(0.5, -0.02))\n",
    "legend.set_frame_on(False)\n",
    "\n",
    "fig.savefig(f'new-toy.pdf')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/toy.py <==
import numpy as np

def plot_rect(ax, rects, title, yticks = False):
    for label, rect in rects.items():
        ax.add_patch(rect)
        rx, ry = rect.get_xy()
        cx = rx + rect.get_width()/2.0
        cy = ry + rect.get_height()/2.0

        # Add the text in the center of the rectangles
        ax.annotate(label, (cx, cy), color='black', fontsize=20, ha='center', va='center')

    ax.hlines(0.2, 0, 1.8, colors='black')
    ax.hlines(0., 0, 1.8, colors='black')
    ax.vlines(0, 0, 0.2, colors='black')

    # Remove y-axis and spines
    ax.get_yaxis().set_visible(False)
    ax.spines['right'].set_visible(False)
    ax.spines['top'].set_visible(False)
    ax.spines['left'].set_visible(False)

    # ax.set_xlim(0, 1.4)
    ax.set_xticks([])
    ax.set_xlim(0, 1.6)  
    if yticks:
        ax.text(-0.15, 0.1, 'Server\ncapacity', ha='center', va='center', rotation=90)

    ax.set_title(title, fontsize=24, color='black')



def plot_token_t(ax, expected_tdt, lines, color_list, thickness, line_style, label, xticks = False, ysticks = False):
    ttft, tds = expected_tdt
    # max_tokens = 100
    for i, (x,y) in enumerate(lines):
        ax.plot(x,y, color=color_list[i], linewidth=thickness[i],linestyle=line_style[i], label=label[i]) 
    x = [i for i in range(ttft, 10)]  # Values from 0 to 1 in steps of 0.1
    y = [(xi - ttft) * tds for xi in x] 
    ax.plot(x, y, color='black', linestyle='-', label='Expected TDT')
    ax.set_xlim(0, 8)  
    ax.set_ylim(0, 4)  
    # ax.ylabel('#Token')
    # plt.xlabel('Time')

    ax.grid(axis='y', linestyle='--', alpha=0.7)  # Set y-axis grid lines
    ax.grid(axis='x', linestyle='--', alpha=0.7)  # Set x-axis grid lines
    if not xticks:
        ax.tick_params(axis='x', which='both', length=0, labelbottom=False)
    else:
        ax.set_xlabel('Time')
    if not ysticks:
        ax.tick_params(axis='y', which='both', length=0, labelleft=False)
    else:
        ax.set_ylabel('#Token')
        ax.set_yticks([2,4])
        ax.set_yticklabels([ '10', '20'])

        

import matplotlib.pyplot as plt
import matplotlib.patches as patches

plt.rcParams.update({'font.size': 20})
# Set up the figure and subplots
fig, ((ax1, ax2, ax3), (ax4, ax5, ax6), (ax7, ax8, ax9)) = plt.subplots(3, 3, figsize=(15, 7))
plt.subplots_adjust(top=0.95,bottom=0.18, left=0.06, right=0.98, hspace=0.1, wspace=0.1)

# color_list= ['#FFC000', '#70AD47', '#ED7D31', '#4472C4']
color_list= ['#FFD966', '#A9D18E', '#F4B183', '#9DC3E6']
# line_thickness = [1.5, 1.75, 2, 2.25]
line_thickness = [5]*4
line_style= ['-', '--', '-.', ':']
# line_style= ['-', '-', '-', '-']

rects1 = {
    '1': patches.Rectangle((0, 0.1), 0.4, 0.1, color=color_list[0]),
    '2': patches.Rectangle((0, 0.), 0.4, 0.1, color=color_list[1]),
    '3': patches.Rectangle((0.4, 0.), 0.4, 0.2, color=color_list[2]),
    '4': patches.Rectangle((0.8, 0.), 0.8, 0.1, color=color_list[3]),
}
plot_rect(ax1,rects1,"FCFS", True)

rects2 = {
    '1a': patches.Rectangle((0, 0.1), 0.2, 0.1, color=color_list[0]),
    '2a': patches.Rectangle((0, 0.), 0.2, 0.1, color=color_list[1]),
    '3a': patches.Rectangle((0.2, 0.), 0.2, 0.2, color=color_list[2]),
    '4a': patches.Rectangle((0.4, 0.), 0.4, 0.1, color=color_list[3]),
    '1b': patches.Rectangle((0.4, 0.1), 0.2, 0.1, color=color_list[0]),
    '2b': patches.Rectangle((0.6, 0.1), 0.2, 0.1, color=color_list[1]),
    '3b': patches.Rectangle((.8, 0.), 0.2, 0.2, color=color_list[2]),
    '4b': patches.Rectangle((1, 0.), 0.4, 0.1, color=color_list[3]),
}
plot_rect(ax2,rects2,"Round Robin")
rects3 = {
    '1a': patches.Rectangle((0, 0.1), 0.2, 0.1, color=color_list[0]),
    '2a': patches.Rectangle((0.2, 0.1), 0.2, 0.1, color=color_list[1]),
    '3': patches.Rectangle((0.4, 0.), 0.4, 0.2, color=color_list[2]),
    '4a': patches.Rectangle((0., 0.), 0.4, 0.1, color=color_list[3]),
    #
    '1b': patches.Rectangle((0.8, 0.1), 0.2, 0.1, color=color_list[0]),
    '2b': patches.Rectangle((1, 0.1), 0.2, 0.1, color=color_list[1]),
    '4b': patches.Rectangle((0.8, 0.), 0.4, 0.1, color=color_list[3]),
}

plot_rect(ax3,rects3,"QoE-aware")

x1= [0,1, 2]
y1= [0,1, 2]
req1=(x1,y1)
x2= [0.1,1.1, 2.1]
y2= [0,1, 2]
req2=(x2,y2)
plot_token_t(ax4, (1,0.25), [req1, req2], color_list[:2], line_thickness[:2], line_style[:2], ['Req 1', 'Req 2'], False, True)

x1= [0, 1, 2, 3]
y1= [0, 1, 1, 2]
req1=(x1,y1)
x2= [0.1, 1.1, 2.1, 3.1, 4.1]
y2= [0, 1, 1, 1, 2]
req2=(x2,y2)
plot_token_t(ax5, (1,0.25), [req1, req2], color_list[:2], line_thickness[:2], line_style[:2], ['Req 1', 'Req 2'])

x1= [0, 1, 2, 3,4,5]
y1= [0, 1, 1, 1,1,2]
req1=(x1,y1)
x2= [ 1.1, 2.1, 3.1, 4.1,5.1,6.1]
y2= [0, 1, 1, 1,1, 2]
req2=(x2,y2)
plot_token_t(ax6, (1,0.25), [req1, req2], color_list[:2], line_thickness[:2], line_style[:2], ['Req 1', 'Req 2'])

x1= [1.9,2.9,3.9]
y1= [0, 1,2]
req3=(x1,y1)
x2= [ 4,5,6,7,8]
y2= [0, 1,2,3,4]
req4=(x2,y2)
plot_token_t(ax7, (2,1), [req3, req4], color_list[-2:], line_thickness[-2:], line_style[-2:], ['Req 3', 'Req 4'], True, True)

x1= [1,2,3,4,5]
y1= [0, 1, 1, 1,2]
req3=(x1,y1)
x2= [2,3,4,5,6,7]
x2=[i-0.1 for i in x2]
y2= [0, 1,2, 2, 3,4 ]
req4=(x2,y2)
plot_token_t(ax8, (2,1), [req3, req4], color_list[-2:], line_thickness[-2:], line_style[-2:], ['Req 3', 'Req 4'], True)


x2= [2,3,4, ]
x2=[i-0.1 for i in x2]
y2= [0, 1,2,  ]
req3=(x2,y2)
x1= [0,1,2,3,3.9,4.9,5.9]
y1= [0, 1,2,2,2,3,4]
req4=(x1,y1)
plot_token_t(ax9, (2,1), [req3, req4], color_list[-2:], line_thickness[-2:], line_style[-2:], ['Req 3', 'Req 4'], True)

handles, labels = [], []
for ax in [ax1, ax2, ax3, ax4, ax5, ax6, ax7, ax8, ax9]:
    for handle, label in zip(*ax.get_legend_handles_labels()):
        if label not in labels:  # Check to avoid duplicate labels in the legend
            if label == 'Expected TDT':
                if len(labels) < 4:
                    continue
            handles.append(handle)
            labels.append(label)

legend = fig.legend(handles, labels, loc='lower center', ncol=5, bbox_to_anchor=(0.5, -0.02))
legend.set_frame_on(False)

fig.savefig(f'new-toy.pdf')

